Compactness and non-compactness theorems of the fourth- and sixth-order constant $Q$-curvature problems

We provide a complete resolution to the question of compactness for the full solution sets of the fourth-order and sixth-order constant $Q$-curvature problems on smooth closed Riemannian manifolds not conformally diffeomorphic to the standard unit $n$-sphere, provided the associated conformally covariant differential operator has a positive Green's function. Firstly, we prove that the solution set of the fourth-order constant $Q$-curvature problem is $C^4$-compact in dimensions $5 \le n \le 24$. For $n \ge 25$, an example of an $L^{\infty}$-unbounded sequence of solutions has been known for over a decade (Wei and Zhao). Additionally, the compactness result for $5 \le n \le 9$ was established by Li and Xiong. Secondly, we demonstrate that the solution set of the sixth-order constant $Q$-curvature problem is $C^6$-compact in dimensions $7 \le n \le 26$, whereas a blow-up example exists for $n \ge 27$. Our main observation is that the linearized equations associated with both $Q$-curvature problems can be transformed into overdetermined linear systems, which admit nontrivial solutions due to unexpected algebraic structures of the Paneitz operator and the sixth-order GJMS operator. This key insight not only plays a crucial role in deducing the compactness result for high-dimensional manifolds, but also reveals an elegant hierarchical pattern with respect to the order of the conformally covariant operators, suggesting the possibility of a unified theory of the compactness of the constant $Q$-curvature problems of all admissible even integer orders.

==> anc/1._Lemmas_9.1_and_9.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    181296,       4684]
NotebookOptionsPosition[    154721,       4391]
NotebookOutlinePosition[    155127,       4407]
CellTagsIndexPosition[    155084,       4404]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Integrals", " ", "and", " ", "coefficients"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", 
     RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"t", "^", "l"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"t", "^", "2"}]}], ")"}], "^", "n"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Int2", "[", 
     RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"t", "^", "2"}]}], ")"}], 
       RowBox[{
        RowBox[{"t", "^", "l"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"t", "^", "2"}]}], ")"}], "^", "n"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c1", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "^", "3"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "m", "+", "2"}], ")"}], 
         RowBox[{"n", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}]}], "-", "4"}], ")"}], "n"}], "-", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m"}], ")"}]}], "+", "8"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c2", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "k", " ", "m"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9401275713824673`*^9, 3.94012760054406*^9}, {
  3.940127881917304*^9, 3.940127885122569*^9}, {3.9401282482529864`*^9, 
  3.940128268098528*^9}, {3.940132962342357*^9, 3.940132974177828*^9}, {
  3.940210974443205*^9, 3.940210987308994*^9}, {3.940213171137214*^9, 
  3.940213183889694*^9}, {3.940213230248625*^9, 3.940213231888336*^9}, {
  3.940213300092966*^9, 3.9402133007248507`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"e66d5006-791b-40bd-8e02-da8f5367b8b7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.940133004248054*^9},ExpressionUUID->"8baf8256-6cd8-4515-b9b3-\
af73d38adc96"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Case", " ", "1"}], ":", " ", 
     RowBox[{
     "Estimate", " ", "of", " ", "$I_", "1", "$", " ", "with", " ", "$H"}]}], 
    " ", "=", " ", "D$"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", " ", "Definition", " ", "of", " ", "the", " ", "matrix"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MatD", "[", 
    RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "d", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
       "lambdaq", ",", "lambdaqPrime", ",", "M", ",", " ", "largeNumber"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}], "+", "1"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"largeNumber", "=", 
       RowBox[{"10", "^", "10"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "0"}], ",", 
        RowBox[{"q", "<=", 
         RowBox[{"Msize", "-", "1"}]}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "0"}], ",", 
           RowBox[{"qPrime", "<=", 
            RowBox[{"Msize", "-", "1"}]}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lambdaq", "=", 
             RowBox[{
              RowBox[{"-", "q"}], 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "q"}], "+", 
                RowBox[{"2", "s"}], "-", "2"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lambdaqPrime", "=", 
             RowBox[{
              RowBox[{"-", "qPrime"}], 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "qPrime"}], "+", 
                RowBox[{"2", "s"}], "-", "2"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"q", "+", "1"}], ",", 
                RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "+", "m"}], "<", 
                RowBox[{"n", "-", "4"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"8", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}], 
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
                RowBox[{"Int", "[", 
                 RowBox[{
                  RowBox[{"n", "-", "3"}], ",", 
                  RowBox[{"n", "+", "k", "+", "m", "-", "3"}]}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}]}], 
                    ")"}]}], "*", "lambdaq", "*", "lambdaqPrime"}], "+", 
                  RowBox[{
                   RowBox[{"1", "/", "8"}], "*", 
                   RowBox[{"c1", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"lambdaq", "+", "lambdaqPrime"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"c2", "[", 
                   RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], ")"}]}], ",", 
               RowBox[{"largeNumber", "*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"8", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}]}], 
                    ")"}]}], "*", "lambdaq", "*", "lambdaqPrime"}], "+", 
                  RowBox[{
                   RowBox[{"1", "/", "8"}], "*", 
                   RowBox[{"c1", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"lambdaq", "+", "lambdaqPrime"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{"c2", "[", 
                   RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], ")"}]}]}], 
              "]"}]}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "M"}]}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{"//", " ", "MatrixForm"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.940132976907439*^9, 3.940133232208729*^9}, {
   3.940133326109296*^9, 3.940133432844631*^9}, {3.940133501384854*^9, 
   3.940133528613398*^9}, {3.940133561022242*^9, 3.940133646348637*^9}, {
   3.940133731068274*^9, 3.940133775917022*^9}, {3.940133808201082*^9, 
   3.940133824395036*^9}, {3.940133906447925*^9, 3.9401339870135655`*^9}, {
   3.940134028889398*^9, 3.9401340464414716`*^9}, 3.94013428972262*^9, {
   3.940134478161521*^9, 3.940134531065208*^9}, {3.940134665067006*^9, 
   3.940134668165327*^9}, {3.9402106938062334`*^9, 3.940210721136*^9}, {
   3.940210839455511*^9, 3.940210844005255*^9}, {3.940211347843613*^9, 
   3.940211349427805*^9}, 3.9402116078338594`*^9, {3.9402122140089817`*^9, 
   3.9402122177770915`*^9}, {3.9402124599829206`*^9, 3.940212493917192*^9}, {
   3.9402126497379293`*^9, 3.9402126911144238`*^9}, {3.940213190165581*^9, 
   3.940213199797474*^9}, 3.9402133065640335`*^9, {3.940213520377263*^9, 
   3.940213636012429*^9}, {3.940213835094161*^9, 3.9402138940039053`*^9}, {
   3.940275642427185*^9, 3.9402756432744713`*^9}, {3.940284373241854*^9, 
   3.94028437342103*^9}, {3.966635314944757*^9, 3.966635350087244*^9}, {
   3.966635789071663*^9, 3.966635889767681*^9}, 3.966635938326996*^9, {
   3.9666359713509808`*^9, 3.966635972470938*^9}, 3.966636107807207*^9, {
   3.966636271495394*^9, 3.966636271840147*^9}, {3.9667247480774937`*^9, 
   3.96672476207938*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"1b0fcafe-c091-4b44-b9ae-a9c5913d9a76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Checking", " ", "the", " ", "positive", " ", "definiteness"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "8"}], ",", 
     RowBox[{"n", "<=", "30"}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"s", "=", "2"}], ",", 
       RowBox[{"s", "<=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "]"}]}], ",", 
       RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<{n,s}=\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "s"}], "}"}], ",", 
         RowBox[{"\"\<: \>\"", 
          RowBox[{"PositiveDefiniteMatrixQ", "[", 
           RowBox[{"MatD", "[", 
            RowBox[{"n", ",", "s"}], "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", " ", "The", " ", "first", " ", "negative", " ", "eigenvalue", " ", 
      "appears", " ", "when", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", "s"}], "}"}]}], "=", 
     RowBox[{"{", 
      RowBox[{"25", ",", "2"}], "}"}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.966724676491455*^9, 3.9667246897699776`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"501defe4-6a27-db47-918e-44f9c35f4c86"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {8, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724933243948*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"7003ff65-d933-6c40-92c0-84be604e40ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {9, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724933290457*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"47255326-578b-bf4c-ad02-009c87992090"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {10, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249333249073`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"acc47ad7-1188-4d41-b46b-a174260691b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {10, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724933328905*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"7e02e33d-af05-f44a-a26e-b53b02755336"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"11", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {11, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249333549156`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"30243d0a-a8db-0849-931b-5fb8c5cefa10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"11", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {11, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249333844757`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"216e72ae-a341-e04e-bc64-30cf5c3c2a1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {12, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724933507971*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"9e966530-db41-a64a-a2b0-47c2d5748b6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {12, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249335463676`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"28f12f7d-098b-ff49-bf1b-b099d68dd05e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {12, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.96672493354937*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"4217566f-86d1-2449-82bf-08299e832be3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {13, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249336758785`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"d44d512f-ef45-e745-8edf-d190cf1d6f5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {13, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724933703972*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"69c56655-7f11-0443-a328-fbaed9ebd2db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {13, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724933734953*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"4ac33b1f-9db0-8549-be03-cfdd50679324"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249338996983`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"749305c9-3ba7-3049-b766-49cfcb4569c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249340259533`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"61fa191d-cac9-4848-b344-08e257b105c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249340667133`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"4a7e2279-fc0e-d84e-bba2-629d95f35c62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724934068716*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"c631ce1d-0a5f-d841-a682-df1c62a359bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724934194763*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"9f74cb61-7f33-b646-94b5-c9e1da610e44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249343129787`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"f7cc7da4-43b7-b94e-ab99-26919498fd54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249343491383`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"926a2ea1-0517-1241-94cc-7fb336f0f469"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249343834896`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"87fc1b98-11b2-f647-a226-a66a72ca7947"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724934739107*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"55e49491-78f5-f544-9944-4dd494708e8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249349097385`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"c753f683-99ce-1542-ba8f-5c7621b0417a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724935021015*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"bf1138a2-5858-104c-a0c6-2591a9eaf94e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249350638943`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"dc65a541-27e7-e045-9a47-c14b071b6203"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724935066786*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"d2f364be-beb2-eb4b-b1fe-6935cc637f42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724935388834*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"2e12cd2a-f4e9-7440-b6ec-8eb972394533"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724935526451*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"036174be-2347-9044-8b05-5ae4f82cff5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249356685143`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"bd37bfd6-0507-274a-bc97-1bf2a647492a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724935700878*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"993479a2-55c0-ed49-9700-ddd3b50029c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724935734392*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"d58ebc38-b0a8-8844-b55b-370af45ea500"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249361886673`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"30845058-feb6-144e-a673-62dab1f80027"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724936557276*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"470913ec-0f8b-e241-b188-881ae3e1f3f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.96672493673802*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"5a6598ed-66cf-4548-9cae-06b316528ff3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249368644905`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"d5890953-f1ed-4148-863e-c59052fa2ca5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724936905567*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"665ffcff-dd4c-124b-ba0b-1e9d10b33c42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249369085503`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"c769c0ea-4b68-0f49-82b7-5cb950031a02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249372287636`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"c005f65a-d704-8b41-a138-07579f3b5ea1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724937583767*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"b495d339-d3d3-7a46-b6c9-b1ca17b4b38a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249377590427`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"2c539927-5046-d146-b090-fb8d75cb187f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249379308643`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"3db5519e-26c6-b44a-a7da-303b1465e535"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724937970833*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"f48eef8b-7b0a-3745-aff8-486163b2026b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724938005327*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"e795079e-0b74-ae43-a241-a0babfc4db15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249387111664`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"4cf1c106-3132-b441-9c22-2017b11e249d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249391315975`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"7df6cadc-6aa0-fb4e-b050-e24a452eaea2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249394685593`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"fe5cb2b0-e72c-5c49-9b1c-d4c307d6b28c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724939626793*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"d642e9df-ae6d-e740-995d-4845b9947f6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249397500057`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"be6d0de8-4731-fe45-8dfb-a1f0aba624c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249397914715`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"2e61c196-82cd-174e-b725-09e7b86bf423"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724939794468*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"11225d35-3fec-6142-8fa0-a2fea772fb39"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724940409897*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"f44e4215-fb50-db48-ada5-2a95f4b05828"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249407536793`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"aa810da6-ec28-994f-9d79-bfe14012ffa5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724941116129*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"aa00acbc-b497-0143-b984-1ad79a066195"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249412659836`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"528dcc7a-7d89-024d-94ab-b6cc1f2bfced"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249414069023`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"60e733d2-ff52-a941-98f2-4c19cf13c892"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724941441017*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"a255dd85-13ba-2c40-8587-184bb35c76ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724941475132*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"62fe5a3f-8dd6-ad42-a634-8f8f0e790fca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724942114874*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"312af635-2018-154d-845a-c96668dce6d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724942724924*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"3dc8862f-bdff-3641-973d-a4610f95121e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249431028614`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"fbe71355-b899-754c-9fb9-2b7b60066eda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249434292088`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"aa483d5d-efd4-1d4e-8a64-7ac7dd50e51d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249435941334`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"98d13849-869d-3640-92c4-3ebc7f775a3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249437190704`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"9e224128-a060-7149-9a00-ba7b1fa35cb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249437650948`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"ab9694b3-b150-8f42-b023-e401a7136398"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724943768097*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"937af9bc-b2db-dd48-8f51-76438bd3a7c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249443390255`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"2e91e9d0-30b0-8742-9a84-16ec18ec7e9a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724944954912*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"ac7fb700-b9a7-3940-a1fe-70280b65006d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724945304592*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"3ea2a544-0f5c-6948-a21e-d8eb36f505c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249456427155`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"985c3891-d769-6841-8a5a-cc83688b3b3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249458062153`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"29380399-d2dd-054b-8207-1f3d9e671e00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724945960472*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"53253f6a-007f-e34d-99c5-baae30f159f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249460092697`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"2b2d2f44-9ad2-0547-bfd4-06a29eabbfae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249460491676`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"f0f6b569-274a-a247-82d8-03ab9cd38b51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249470516586`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"c17e0185-0340-f240-bb83-5702cb27948b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724947720783*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"b8f0d466-8dd0-f64e-b97c-9c924e7c7205"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249484030457`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"c68e9408-5224-a646-b9f6-79e5f1622bde"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724948810314*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"4798f82a-ac66-1249-b1d9-64b32e2e6c4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724949185068*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"cda973a1-a505-9047-a78d-49db37405245"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724949411854*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"da5e313b-9e6a-9f4c-9ed1-bb649dfebb37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249495350723`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"fb7cd7ff-10f6-f048-80e6-a6b2747ad475"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249495786705`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"66e30ce8-ab76-7b4f-8210-404d2c553d3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724949582678*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"cd5e131d-640c-3646-8bb7-f7459afd9eb9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {25, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724950613785*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"00ff8052-55f0-8f4b-9d49-898b87bc8c41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249513511105`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"c1fc3124-ccfe-b84a-bab3-98e9ddf34661"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249520163517`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"1bd75ca9-8f6e-4442-ac85-fe1c3003ce35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249523622227`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"0951c683-2388-1548-a367-a87d496f14b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249527124577`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"23629240-f2f4-dc47-ae3a-6e4ceca73e1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724952889984*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"bd5e7592-f513-2649-a9e7-4ad19688aefb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724953052065*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"41390084-a5fe-4540-85c4-cf3b3725d398"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.96672495309107*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"94bf1b2a-a333-b448-ac79-4af64cf851e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249531315823`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"f1d3899b-64ee-b146-b334-3a84da951ac1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {26, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249542038956`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"08358c7c-e358-6645-9415-2464eed207bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249552421665`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"e4df6219-1e81-c845-a1e2-8940ca66a22e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249559210777`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"2dc48443-0be4-c647-89d0-fd01851572b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724956596472*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"44f01c21-0051-7041-b90f-4f9581b7c218"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724956982113*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"fe32f73b-aa95-034f-9a7e-6c7eaff6acbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724957323782*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"fa1d9be2-f2fe-ef49-88bf-96f1a20cfb5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724957500883*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"703e7278-9823-cb4f-b0c6-d8bdae0063bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249576300163`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"09b706e3-a3b9-5949-b48d-bae85213f7bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724957673023*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"6932d319-f7fa-d549-b16e-f3bf0dd1a9f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724957675905*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"d38d0560-920a-924e-9a6f-dba0305f7b89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {27, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724958695404*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"ffc450e2-6167-a24b-bf62-e91bf41c58de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724959747534*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"71dfdc28-0466-d94f-a590-debd826b3a30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249604399548`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"07a6dd4d-c48f-c14d-8077-10f92441eb5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724961128252*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"f67fd520-cb77-3544-bdf7-6284b164bf9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249615317917`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"38771fa4-44e3-5a4c-a2ba-2e99bb708703"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249619494534`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"a8d3b259-8558-444f-be20-3ecdaf618fda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724962111603*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"db4afb70-f3b8-b741-bf67-1c404bdd62cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249622803783`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"a47629e8-9d27-8d42-8248-a08118d3ec8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249623232136`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"8ed907a8-8f48-484c-8d39-f80deef46326"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249623643208`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"510d1bf8-8db0-7840-946b-37c0a74d7591"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {28, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249639936695`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"59809bbc-ccce-fc42-a2e3-454bd20a24c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249650981655`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"32b151db-2660-d545-9374-bd702a434745"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249661875305`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"4bab760a-f669-5a45-b209-62f9d866d287"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724966881796*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"5d8675c9-31bb-0b49-88a2-00fcf3091bcd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249675214424`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"323c185c-cc14-f94b-b504-26238f2abdb0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249678986855`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"428147c0-2777-1a4c-8d87-3d38bc68ce60"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724968236723*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"99a527d3-f8b3-a04d-8464-f48291487d7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724968411648*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"73f2dbb4-bc6c-404f-89a0-c73c97932b03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249685399513`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"54716558-f3dd-3744-8235-e862f0abe892"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724968583948*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"fcab25a8-19d1-bc4c-8397-6f68ee4dfd8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249685879498`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"68a12164-aa67-dc41-8b83-16638187609c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {29, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724970150158*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"2589d2bc-593c-eb41-995b-c7901cfdc75f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249712609253`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"cd0e40f7-be25-5f4a-a8f8-e2d8603ee1c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249724058685`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"f0e677ff-21d8-074d-b9b3-4acd987a6478"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249731702156`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"2fd27ed5-4745-5a48-920b-836d7af9e637"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.96672497394046*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"555025bc-5f2e-a348-975c-1a4694d7b2de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249743348007`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"fd8132e5-b6bd-5b46-87a9-2b25670bcdd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249747598763`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"7b2f44fd-04f4-3043-a5c6-8b3a0ceb6718"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724974937374*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"8e5988c9-b48c-6643-b502-d0a092886a8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724975146328*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"efbfcab4-bc3f-9c40-941f-105397ab7835"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249751901703`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"cbc76830-480a-764a-8a2e-063b19ccf575"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724975234619*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"044def18-aa02-1349-8db7-8761579f4a09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {30, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724977008766*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"bf45651d-0b7e-1946-bc33-653c2c8e63d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249785930233`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"bcc52d1e-0741-6143-a119-f814792b4acd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249797096577`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"7b56a861-4d28-7c41-8537-f9e8f5cc7291"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724980778166*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"840926a2-5bf1-2141-9dab-342239690731"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249815102634`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"4a35b301-1cca-2142-8a88-9ec777d4c16c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249821858807`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"e762425b-ac45-d241-8d10-d32492dd2b1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249825864716`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"63c6e7a3-c4df-6140-86de-7181264e9508"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724982937948*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"826ca09e-7284-034f-87ac-d7ebcd7f41d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249831248856`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"c1442e59-5af8-2c4a-882f-8fdb93eb44ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249832626343`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"1a068bcc-4ea1-684a-b581-0fdc03759aa1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.9667249833077545`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"7f347570-0587-d44b-8b62-786381bfee5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "13"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 13}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9402756865788727`*^9, 3.966636372412951*^9, 
  3.966724983311695*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[172]:=",ExpressionUUID->"9b3b386c-4b20-924a-8a06-61b42d40a663"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.940275586246916*^9, {3.9667245803862705`*^9, 
   3.966724581360161*^9}},ExpressionUUID->"79a90f0a-6180-e64a-9754-\
065e340b417a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Case", " ", "2"}], ":", " ", 
     RowBox[{
     "Estimate", " ", "of", " ", "$I_", "1", "$", " ", "with", " ", "$H"}]}], 
    " ", "=", " ", "W$"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", " ", "Definition", " ", "of", " ", "the", " ", "matrix"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MatW", "[", 
    RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "d", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
       "lambdaq", ",", "lambdaqPrime", ",", "M", ",", " ", "largeNumber"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"largeNumber", "=", 
       RowBox[{"10", "^", "10"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "1"}], ",", 
        RowBox[{"q", "<=", "Msize"}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "1"}], ",", 
           RowBox[{"qPrime", "<=", "Msize"}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lambdaq", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], 
              RowBox[{"(", 
               RowBox[{"s", "+", 
                RowBox[{"2", "q"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "q"}], "+", "s", "-", "2"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lambdaqPrime", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], 
              RowBox[{"(", 
               RowBox[{"s", "+", 
                RowBox[{"2", "qPrime"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "qPrime"}], "+", "s", "-", "2"}], ")"}]}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"k", "+", "m"}], "<", 
               RowBox[{"n", "-", "4"}]}], ",", 
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"8", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}], 
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
                RowBox[{"Int", "[", 
                 RowBox[{
                  RowBox[{"n", "-", "3"}], ",", 
                  RowBox[{"n", "+", "k", "+", "m", "-", "3"}]}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}]}], 
                    ")"}]}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "s", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "s"}], ")"}], "lambdaq", "*", 
                    "lambdaqPrime"}], "+", 
                    RowBox[{"k", " ", "m", " ", 
                    RowBox[{"s", "^", "2"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "s"}], ")"}], "^", "2"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"2", "s", 
                   RowBox[{"(", 
                    RowBox[{"n", "+", "s"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "8"}], "*", 
                    RowBox[{"c1", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"lambdaq", "+", "lambdaqPrime"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"c2", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], ")"}]}]}], 
                 ")"}]}]}], ",", 
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
               RowBox[{"largeNumber", "*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"8", 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}]}], 
                    ")"}]}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "s", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "s"}], ")"}], "lambdaq", "*", 
                    "lambdaqPrime"}], "+", 
                    RowBox[{"k", " ", "m", " ", 
                    RowBox[{"s", "^", "2"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "s"}], ")"}], "^", "2"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"2", "s", 
                   RowBox[{"(", 
                    RowBox[{"n", "+", "s"}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "8"}], "*", 
                    RowBox[{"c1", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"lambdaq", "+", "lambdaqPrime"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"c2", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], ")"}]}]}], 
                 ")"}]}]}]}], "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "M"}]}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{"//", " ", "MatrixForm"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.940275588452936*^9, 3.9402755972013016`*^9}, 
   3.940275630979428*^9, {3.9402772176072655`*^9, 3.940277365167969*^9}, {
   3.940284369061722*^9, 3.940284369192601*^9}, {3.965877007005912*^9, 
   3.965877009746629*^9}, 3.966636424597166*^9, {3.9666366051487436`*^9, 
   3.9666366723741837`*^9}, {3.966636726916729*^9, 3.966636774582672*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"acc57031-59c9-0f46-b15c-c0bb21a2cbf2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Checking", " ", "the", " ", "positive", " ", "definiteness"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "10"}], ",", 
     RowBox[{"n", "<=", "30"}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"s", "=", "1"}], ",", 
       RowBox[{"s", "<=", 
        RowBox[{
         RowBox[{"Floor", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "]"}], "-", "2"}]}], 
       ",", 
       RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<{n,s}=\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "s"}], "}"}], ",", 
         RowBox[{"\"\<: \>\"", 
          RowBox[{"PositiveDefiniteMatrixQ", "[", 
           RowBox[{"MatW", "[", 
            RowBox[{"n", ",", "s"}], "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", " ", "The", " ", "first", " ", "negative", " ", "eigenvalue", " ", 
      "appears", " ", "when", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", "s"}], "}"}]}], "=", 
     RowBox[{"{", 
      RowBox[{"29", ",", "1"}], "}"}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.9402774961996784`*^9, 3.9402775262693615`*^9}, 
   3.9666366237258463`*^9, {3.9667246255208893`*^9, 3.9667246283884697`*^9}, {
   3.966724703623308*^9, 3.9667247070041294`*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"a62607a6-d8c8-6645-86f6-bc7d3692964d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {10, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725002976019*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"6f95a7a7-9d97-bd4a-b66c-53db72ffa8aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"11", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {11, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250030075836`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"9f81dc3f-39b5-de46-91a7-e03bf5786add"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {12, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.96672500304093*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"7924cded-62f5-764f-bced-371ffb333c0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {12, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250030449314`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"d564c33e-a249-2643-88b4-660ff057b951"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {13, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725003073929*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"a10539cf-902d-034e-8981-a4e433bfe1d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {13, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250031051083`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"b387c06e-66df-c245-b514-50023cc18597"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725003220991*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"29834616-014c-dc45-8651-002af808092f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250032620373`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"399d1164-adda-304f-994c-bff196b252b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250032650356`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"02ad4cc5-e091-2444-877c-1dacf76934dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250034112453`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"dfb4269b-e655-9947-9986-b680cb73dc48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725003443243*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"6582cc78-8187-b144-b4fc-6d365b9e22d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250034752445`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"21f56843-95b8-0744-8031-06f402b3d546"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725003628708*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"59266961-9082-694c-96a1-2a53e20d212b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725003756281*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"bd6afc4b-fcea-9b45-86ad-da0acdd68d63"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250037962894`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"e1e0d9be-3cc3-454c-a161-329ad8611d94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250037992744`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"0952ce46-f715-554c-a658-69d5c93b5943"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725003918131*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"7071e8ba-54ea-e644-aa35-ef463a84e432"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250040396843`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"1385b5af-459b-a24b-b29c-65a135b08142"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250040713596`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"dc660cc4-14f8-4e4e-9f3a-1da920dc4ead"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250041020985`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"07543706-00c7-6140-ad51-bac0b1faa8e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250044165573`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"415cdd3d-45fd-774f-8358-253ec2226569"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250045847397`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"5ec8c6f4-77b2-3a49-9d2b-d1030e8b2d1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.96672500470138*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"162587d7-5488-144b-bf8f-9e40f2e51e9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250047467327`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"edd16b8c-8b46-634a-adeb-8d7ae3ba3983"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725004749731*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"38dd35c1-7ec2-8444-969e-d423a1f38781"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725005063406*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"21743a85-d25c-9048-9088-772880edc1ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250051830654`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"4516317e-c046-cb43-9f4e-40f5b39f4040"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725005347698*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"9feacb48-58a9-5f48-a984-0607fe7304bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250053816814`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"a2813039-5419-4f4b-bcd5-f3bb3d496092"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250054188023`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"c2b9f3cb-81fa-b04b-87a6-da89b8e8348c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725005874359*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"5604dc17-03b1-b94f-887f-87e76fc512b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250063017025`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"757d4c9c-08b5-0249-9d6a-cc6d3970138e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250064713326`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"9ac1930b-38c1-ab44-baf0-b5253f520a25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725006628134*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"1ee46f28-117b-bc4c-a4c2-40b7ed848270"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250066711254`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"275f96f6-6558-6540-952b-6826eaed22c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250066772366`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"59ad3d3d-ead9-bf4e-a144-ff712be59456"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250070560856`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"6a3820d5-9898-b84c-8ef9-399f0241b89e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725007392742*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"052766b5-0b8e-c844-a549-dd7f263258b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725007533188*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"fc6490ec-abee-f343-b45f-d77e8f7012b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725007677429*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"3ecb1039-bd3d-6648-b0e1-3cb41d9d50c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.96672500772818*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"3d1ea1fa-7a89-0748-bd27-0674ed6076a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250077617817`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"4c310b79-6e48-6d41-b453-9ed1485cc6db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725008393343*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"f21bcc29-2e37-5c4b-88e5-593e58f186ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250087841244`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"7cae18af-06de-554e-875c-8ad40dcf09ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725009164835*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"6dc8d236-00be-0f48-a113-9203ef1144ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725009321474*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"5994a815-9268-cd45-ad76-688f435bd8a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250094795094`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"7d57bc9f-832b-6b42-9d75-7224bb1794cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250095253944`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"f2d5df6a-8d18-684a-825a-00862c28162e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725009530298*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"e0d30e36-2897-0e47-924d-2da4d8ec7de1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725010126869*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"a71ee8d5-1d79-cd43-ab46-96953b25a1aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250104804077`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"c5c637fc-5002-7143-9f91-c184edb4496f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725010833948*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"d9486019-fbd5-d74f-ac08-1348980ad412"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725010981386*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"38657ba9-9f06-d243-898b-0994fcfa7a4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250111245384`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"07a03f35-efc6-4b49-91dc-80c9d1d6c0f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250111665115`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"3717c843-c9c2-fd4d-8118-683996362a65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250112037544`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"bba6e95d-b466-b744-b5b5-ff59f20a9662"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250118937893`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"85d4c98d-481f-c843-87bb-a36e6144a586"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250125137234`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"b4b7ea25-3b4b-284b-81d2-64a83eb2269c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725012889513*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"b5b53944-d5d5-0b4f-a426-3f676cb62215"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725013224365*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"43cecdaa-c621-9340-80eb-0db17a1d5031"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250134029064`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"8109f2f6-4f98-6843-beb1-fd3c30cefe1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.96672501352882*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"24a15bb4-4f47-9346-9233-3802cb1d3fff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250135720215`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"1ad6b02e-2930-4b4c-a308-a998290e270e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250135777416`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"8c6f4e97-b9fe-4748-902e-be650df8550d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725014235483*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"b2a20861-ccef-1547-9888-fd55286217b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250148195915`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"1c876639-4faf-4b48-85d7-3cc3b101d2d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725015168545*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"3c3f052c-b892-a244-bfa1-5cb6fd2c13d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250155759583`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"cf0909e2-6f1c-004d-b38b-da484432179f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725015727108*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"a0cb0326-a3de-3448-a3dc-2cf48e115b04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250158907585`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"9ecf8668-7220-734d-9e50-7b5dc8bc7964"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250159294395`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"d5999e71-1b97-9c4e-a3e7-ebf1fab8bb36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725015970167*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"40c1f77f-df71-fd47-a8c4-ba772fd904e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250169893*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"d4422af4-55e8-2047-aeb4-b8054eb11ced"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.96672501772768*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"b67e0778-37e0-fb48-b4c6-b183a32b529f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725018384468*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"7c4ec924-2e02-774b-a238-8dced2ef34aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725018772272*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"e5007f8e-6014-a242-b9c3-b21b9ff3f27f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725019180973*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"98a9f67e-a8bb-ea4e-8bb7-1bc83281d2d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725019356455*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"33363b7c-f3c6-df42-9061-3d4b4f14ccc1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250194891014`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"8540257f-4f02-4d4e-9009-e646bcf58a84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725019532465*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"228e4fd0-38c4-d449-bb5a-cd680d58c3a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250195373535`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"ae63e04c-b81d-5047-90a1-7a2d714d8fbf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725020591297*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"2fb10786-c271-f949-8f3c-d93bd299750c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725021269808*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"71d22692-e842-954e-8c9b-1c38a6220653"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250219371986`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"b4303f26-0001-c342-a0dd-dedddf40a96f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250222861576`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"a105572e-bf59-c944-be61-c43457f5eb4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725022663103*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"774f08b8-5810-a04b-a627-7f4a13e35bf1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725022829706*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"88bf6d54-c201-0f44-b954-eaa8f9a83442"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250229893665`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"7081a963-19a9-6043-b6e3-3a1f9e4ef067"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250230326424`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"f48ee6d6-14e3-3c4c-bdab-701f8f9ff13a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725023075449*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"ad9515a0-c0bf-cc47-8d15-1c8d955bd051"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725024108547*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"9ed8ec2b-dfc4-3943-9525-10d252bdf8ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725025136673*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"422fdf4b-2dc0-844c-862f-9f359c36227c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250258368244`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"9e0ce2b9-4ad2-b245-985e-1c288b5dd591"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250264670506`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"86b984c8-e996-6047-ada3-22d7a7c2dd24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250268456116`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"91e35beb-eda1-eb45-8f3a-96b09d81348e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725027179117*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"ea149071-57e6-a349-a93d-8f42bbf45a7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250273594284`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"ef2a999a-aad9-2143-95cb-6ac6e2efb49b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725027488945*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"d3933b7e-0d68-2f4b-bebc-4e8bd10ca6b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250275327473`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"86e1d67e-8a78-dd42-ad5e-de3d9c1cb7b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725027537754*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"cd2b6379-d588-b244-89ca-9a660c299e47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {29, 1}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250286230507`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"4128aecf-b1d4-cf4e-8742-365ebdf149b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725029740076*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"c1e95ee9-1563-c547-a50a-cfa42a5c3d97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725030487652*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"7857fbc9-abb8-9441-8fc6-c03a8ad03711"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725031159624*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"6f99679a-e7d9-1548-85ba-8a203c961630"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250316038265`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"348caf5e-f46e-9b49-be9b-f604052a5953"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250319919033`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"06835152-07d4-814d-9064-2f218c05ccb9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250321645794`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"e06103d4-3fc0-7546-818a-7222ee90b7a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250323436146`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"ec8f4e7c-3c93-a641-8f2e-5b9cef31b8ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250323883305`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"4967c137-176c-fd4c-b6c2-d0d713335b62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250324345055`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"bed145c6-72fa-9944-a6bb-9118443a9784"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {30, 1}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725034018255*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"2f587672-6a53-9c4c-9bf3-97f0b1cffebb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725035138281*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"4e71530d-b520-9f42-86df-7e5f88ff4c3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250361986904`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"7446f530-98a5-e443-92b9-9fbce235eeaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725036917734*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"c8331e58-7f78-704c-88bc-22e270fcb9e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725037601631*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"0d7cd336-51a6-cd4f-8ce7-94262d628505"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725038029804*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"3bf1c6cb-48fb-a646-a79c-8bf54d1cb31b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725038390003*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"8269d8ab-4682-6945-959f-ff45c5d5a099"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.9667250385769596`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"0563cae8-b6bc-304a-ac6f-ef5542dded29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725038717949*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"41d44439-d9d8-0c48-8136-55f847d056a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725038765177*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"f45fa4eb-a353-014c-8101-59cf9e8c5ce5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.940277528199547*^9, 3.965877021793683*^9, 
  3.966640816817688*^9, 3.966725038768072*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[174]:=",ExpressionUUID->"6d0cedf4-3250-7a4c-950f-46edf4df9cdf"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 652},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d33294f3-c29c-4a9f-aadf-43e5008f44ca"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2713, 81, 105, "Input",ExpressionUUID->"e66d5006-791b-40bd-8e02-da8f5367b8b7"],
Cell[3274, 103, 147, 3, 48, "Input",ExpressionUUID->"8baf8256-6cd8-4515-b9b3-af73d38adc96"],
Cell[3424, 108, 9337, 218, 390, "Input",ExpressionUUID->"1b0fcafe-c091-4b44-b9ae-a9c5913d9a76"],
Cell[CellGroupData[{
Cell[12786, 330, 1485, 41, 105, "Input",ExpressionUUID->"501defe4-6a27-db47-918e-44f9c35f4c86"],
Cell[CellGroupData[{
Cell[14296, 375, 470, 12, 22, "Print",ExpressionUUID->"7003ff65-d933-6c40-92c0-84be604e40ab"],
Cell[14769, 389, 470, 12, 22, "Print",ExpressionUUID->"47255326-578b-bf4c-ad02-009c87992090"],
Cell[15242, 403, 474, 12, 22, "Print",ExpressionUUID->"acc47ad7-1188-4d41-b46b-a174260691b6"],
Cell[15719, 417, 472, 12, 22, "Print",ExpressionUUID->"7e02e33d-af05-f44a-a26e-b53b02755336"],
Cell[16194, 431, 474, 12, 22, "Print",ExpressionUUID->"30243d0a-a8db-0849-931b-5fb8c5cefa10"],
Cell[16671, 445, 474, 12, 22, "Print",ExpressionUUID->"216e72ae-a341-e04e-bc64-30cf5c3c2a1b"],
Cell[17148, 459, 472, 12, 22, "Print",ExpressionUUID->"9e966530-db41-a64a-a2b0-47c2d5748b6a"],
Cell[17623, 473, 474, 12, 22, "Print",ExpressionUUID->"28f12f7d-098b-ff49-bf1b-b099d68dd05e"],
Cell[18100, 487, 471, 12, 22, "Print",ExpressionUUID->"4217566f-86d1-2449-82bf-08299e832be3"],
Cell[18574, 501, 474, 12, 22, "Print",ExpressionUUID->"d44d512f-ef45-e745-8edf-d190cf1d6f5e"],
Cell[19051, 515, 472, 12, 22, "Print",ExpressionUUID->"69c56655-7f11-0443-a328-fbaed9ebd2db"],
Cell[19526, 529, 472, 12, 22, "Print",ExpressionUUID->"4ac33b1f-9db0-8549-be03-cfdd50679324"],
Cell[20001, 543, 474, 12, 22, "Print",ExpressionUUID->"749305c9-3ba7-3049-b766-49cfcb4569c3"],
Cell[20478, 557, 474, 12, 22, "Print",ExpressionUUID->"61fa191d-cac9-4848-b344-08e257b105c7"],
Cell[20955, 571, 474, 12, 22, "Print",ExpressionUUID->"4a7e2279-fc0e-d84e-bba2-629d95f35c62"],
Cell[21432, 585, 472, 12, 22, "Print",ExpressionUUID->"c631ce1d-0a5f-d841-a682-df1c62a359bd"],
Cell[21907, 599, 472, 12, 22, "Print",ExpressionUUID->"9f74cb61-7f33-b646-94b5-c9e1da610e44"],
Cell[22382, 613, 474, 12, 22, "Print",ExpressionUUID->"f7cc7da4-43b7-b94e-ab99-26919498fd54"],
Cell[22859, 627, 474, 12, 22, "Print",ExpressionUUID->"926a2ea1-0517-1241-94cc-7fb336f0f469"],
Cell[23336, 641, 474, 12, 22, "Print",ExpressionUUID->"87fc1b98-11b2-f647-a226-a66a72ca7947"],
Cell[23813, 655, 472, 12, 22, "Print",ExpressionUUID->"55e49491-78f5-f544-9944-4dd494708e8f"],
Cell[24288, 669, 474, 12, 22, "Print",ExpressionUUID->"c753f683-99ce-1542-ba8f-5c7621b0417a"],
Cell[24765, 683, 472, 12, 22, "Print",ExpressionUUID->"bf1138a2-5858-104c-a0c6-2591a9eaf94e"],
Cell[25240, 697, 474, 12, 22, "Print",ExpressionUUID->"dc65a541-27e7-e045-9a47-c14b071b6203"],
Cell[25717, 711, 472, 12, 22, "Print",ExpressionUUID->"d2f364be-beb2-eb4b-b1fe-6935cc637f42"],
Cell[26192, 725, 472, 12, 22, "Print",ExpressionUUID->"2e12cd2a-f4e9-7440-b6ec-8eb972394533"],
Cell[26667, 739, 472, 12, 22, "Print",ExpressionUUID->"036174be-2347-9044-8b05-5ae4f82cff5c"],
Cell[27142, 753, 474, 12, 22, "Print",ExpressionUUID->"bd37bfd6-0507-274a-bc97-1bf2a647492a"],
Cell[27619, 767, 472, 12, 22, "Print",ExpressionUUID->"993479a2-55c0-ed49-9700-ddd3b50029c2"],
Cell[28094, 781, 472, 12, 22, "Print",ExpressionUUID->"d58ebc38-b0a8-8844-b55b-370af45ea500"],
Cell[28569, 795, 474, 12, 22, "Print",ExpressionUUID->"30845058-feb6-144e-a673-62dab1f80027"],
Cell[29046, 809, 472, 12, 22, "Print",ExpressionUUID->"470913ec-0f8b-e241-b188-881ae3e1f3f3"],
Cell[29521, 823, 471, 12, 22, "Print",ExpressionUUID->"5a6598ed-66cf-4548-9cae-06b316528ff3"],
Cell[29995, 837, 474, 12, 22, "Print",ExpressionUUID->"d5890953-f1ed-4148-863e-c59052fa2ca5"],
Cell[30472, 851, 472, 12, 22, "Print",ExpressionUUID->"665ffcff-dd4c-124b-ba0b-1e9d10b33c42"],
Cell[30947, 865, 474, 12, 22, "Print",ExpressionUUID->"c769c0ea-4b68-0f49-82b7-5cb950031a02"],
Cell[31424, 879, 474, 12, 22, "Print",ExpressionUUID->"c005f65a-d704-8b41-a138-07579f3b5ea1"],
Cell[31901, 893, 472, 12, 22, "Print",ExpressionUUID->"b495d339-d3d3-7a46-b6c9-b1ca17b4b38a"],
Cell[32376, 907, 474, 12, 22, "Print",ExpressionUUID->"2c539927-5046-d146-b090-fb8d75cb187f"],
Cell[32853, 921, 474, 12, 22, "Print",ExpressionUUID->"3db5519e-26c6-b44a-a7da-303b1465e535"],
Cell[33330, 935, 472, 12, 22, "Print",ExpressionUUID->"f48eef8b-7b0a-3745-aff8-486163b2026b"],
Cell[33805, 949, 472, 12, 22, "Print",ExpressionUUID->"e795079e-0b74-ae43-a241-a0babfc4db15"],
Cell[34280, 963, 474, 12, 22, "Print",ExpressionUUID->"4cf1c106-3132-b441-9c22-2017b11e249d"],
Cell[34757, 977, 474, 12, 22, "Print",ExpressionUUID->"7df6cadc-6aa0-fb4e-b050-e24a452eaea2"],
Cell[35234, 991, 474, 12, 22, "Print",ExpressionUUID->"fe5cb2b0-e72c-5c49-9b1c-d4c307d6b28c"],
Cell[35711, 1005, 472, 12, 22, "Print",ExpressionUUID->"d642e9df-ae6d-e740-995d-4845b9947f6b"],
Cell[36186, 1019, 474, 12, 22, "Print",ExpressionUUID->"be6d0de8-4731-fe45-8dfb-a1f0aba624c9"],
Cell[36663, 1033, 474, 12, 22, "Print",ExpressionUUID->"2e61c196-82cd-174e-b725-09e7b86bf423"],
Cell[37140, 1047, 472, 12, 22, "Print",ExpressionUUID->"11225d35-3fec-6142-8fa0-a2fea772fb39"],
Cell[37615, 1061, 472, 12, 22, "Print",ExpressionUUID->"f44e4215-fb50-db48-ada5-2a95f4b05828"],
Cell[38090, 1075, 474, 12, 22, "Print",ExpressionUUID->"aa810da6-ec28-994f-9d79-bfe14012ffa5"],
Cell[38567, 1089, 472, 12, 22, "Print",ExpressionUUID->"aa00acbc-b497-0143-b984-1ad79a066195"],
Cell[39042, 1103, 474, 12, 22, "Print",ExpressionUUID->"528dcc7a-7d89-024d-94ab-b6cc1f2bfced"],
Cell[39519, 1117, 474, 12, 22, "Print",ExpressionUUID->"60e733d2-ff52-a941-98f2-4c19cf13c892"],
Cell[39996, 1131, 472, 12, 22, "Print",ExpressionUUID->"a255dd85-13ba-2c40-8587-184bb35c76ea"],
Cell[40471, 1145, 472, 12, 22, "Print",ExpressionUUID->"62fe5a3f-8dd6-ad42-a634-8f8f0e790fca"],
Cell[40946, 1159, 472, 12, 22, "Print",ExpressionUUID->"312af635-2018-154d-845a-c96668dce6d5"],
Cell[41421, 1173, 472, 12, 22, "Print",ExpressionUUID->"3dc8862f-bdff-3641-973d-a4610f95121e"],
Cell[41896, 1187, 474, 12, 22, "Print",ExpressionUUID->"fbe71355-b899-754c-9fb9-2b7b60066eda"],
Cell[42373, 1201, 474, 12, 22, "Print",ExpressionUUID->"aa483d5d-efd4-1d4e-8a64-7ac7dd50e51d"],
Cell[42850, 1215, 474, 12, 22, "Print",ExpressionUUID->"98d13849-869d-3640-92c4-3ebc7f775a3b"],
Cell[43327, 1229, 474, 12, 22, "Print",ExpressionUUID->"9e224128-a060-7149-9a00-ba7b1fa35cb5"],
Cell[43804, 1243, 474, 12, 22, "Print",ExpressionUUID->"ab9694b3-b150-8f42-b023-e401a7136398"],
Cell[44281, 1257, 472, 12, 22, "Print",ExpressionUUID->"937af9bc-b2db-dd48-8f51-76438bd3a7c3"],
Cell[44756, 1271, 474, 12, 22, "Print",ExpressionUUID->"2e91e9d0-30b0-8742-9a84-16ec18ec7e9a"],
Cell[45233, 1285, 472, 12, 22, "Print",ExpressionUUID->"ac7fb700-b9a7-3940-a1fe-70280b65006d"],
Cell[45708, 1299, 472, 12, 22, "Print",ExpressionUUID->"3ea2a544-0f5c-6948-a21e-d8eb36f505c6"],
Cell[46183, 1313, 474, 12, 22, "Print",ExpressionUUID->"985c3891-d769-6841-8a5a-cc83688b3b3c"],
Cell[46660, 1327, 474, 12, 22, "Print",ExpressionUUID->"29380399-d2dd-054b-8207-1f3d9e671e00"],
Cell[47137, 1341, 472, 12, 22, "Print",ExpressionUUID->"53253f6a-007f-e34d-99c5-baae30f159f4"],
Cell[47612, 1355, 474, 12, 22, "Print",ExpressionUUID->"2b2d2f44-9ad2-0547-bfd4-06a29eabbfae"],
Cell[48089, 1369, 474, 12, 22, "Print",ExpressionUUID->"f0f6b569-274a-a247-82d8-03ab9cd38b51"],
Cell[48566, 1383, 474, 12, 22, "Print",ExpressionUUID->"c17e0185-0340-f240-bb83-5702cb27948b"],
Cell[49043, 1397, 472, 12, 22, "Print",ExpressionUUID->"b8f0d466-8dd0-f64e-b97c-9c924e7c7205"],
Cell[49518, 1411, 474, 12, 22, "Print",ExpressionUUID->"c68e9408-5224-a646-b9f6-79e5f1622bde"],
Cell[49995, 1425, 472, 12, 22, "Print",ExpressionUUID->"4798f82a-ac66-1249-b1d9-64b32e2e6c4d"],
Cell[50470, 1439, 472, 12, 22, "Print",ExpressionUUID->"cda973a1-a505-9047-a78d-49db37405245"],
Cell[50945, 1453, 472, 12, 22, "Print",ExpressionUUID->"da5e313b-9e6a-9f4c-9ed1-bb649dfebb37"],
Cell[51420, 1467, 474, 12, 22, "Print",ExpressionUUID->"fb7cd7ff-10f6-f048-80e6-a6b2747ad475"],
Cell[51897, 1481, 474, 12, 22, "Print",ExpressionUUID->"66e30ce8-ab76-7b4f-8210-404d2c553d3a"],
Cell[52374, 1495, 474, 12, 22, "Print",ExpressionUUID->"cd5e131d-640c-3646-8bb7-f7459afd9eb9"],
Cell[52851, 1509, 474, 12, 22, "Print",ExpressionUUID->"00ff8052-55f0-8f4b-9d49-898b87bc8c41"],
Cell[53328, 1523, 474, 12, 22, "Print",ExpressionUUID->"c1fc3124-ccfe-b84a-bab3-98e9ddf34661"],
Cell[53805, 1537, 474, 12, 22, "Print",ExpressionUUID->"1bd75ca9-8f6e-4442-ac85-fe1c3003ce35"],
Cell[54282, 1551, 474, 12, 22, "Print",ExpressionUUID->"0951c683-2388-1548-a367-a87d496f14b4"],
Cell[54759, 1565, 474, 12, 22, "Print",ExpressionUUID->"23629240-f2f4-dc47-ae3a-6e4ceca73e1e"],
Cell[55236, 1579, 472, 12, 22, "Print",ExpressionUUID->"bd5e7592-f513-2649-a9e7-4ad19688aefb"],
Cell[55711, 1593, 472, 12, 22, "Print",ExpressionUUID->"41390084-a5fe-4540-85c4-cf3b3725d398"],
Cell[56186, 1607, 471, 12, 22, "Print",ExpressionUUID->"94bf1b2a-a333-b448-ac79-4af64cf851e1"],
Cell[56660, 1621, 476, 12, 22, "Print",ExpressionUUID->"f1d3899b-64ee-b146-b334-3a84da951ac1"],
Cell[57139, 1635, 476, 12, 22, "Print",ExpressionUUID->"08358c7c-e358-6645-9415-2464eed207bc"],
Cell[57618, 1649, 474, 12, 22, "Print",ExpressionUUID->"e4df6219-1e81-c845-a1e2-8940ca66a22e"],
Cell[58095, 1663, 474, 12, 22, "Print",ExpressionUUID->"2dc48443-0be4-c647-89d0-fd01851572b2"],
Cell[58572, 1677, 472, 12, 22, "Print",ExpressionUUID->"44f01c21-0051-7041-b90f-4f9581b7c218"],
Cell[59047, 1691, 472, 12, 22, "Print",ExpressionUUID->"fe32f73b-aa95-034f-9a7e-6c7eaff6acbd"],
Cell[59522, 1705, 472, 12, 22, "Print",ExpressionUUID->"fa1d9be2-f2fe-ef49-88bf-96f1a20cfb5a"],
Cell[59997, 1719, 472, 12, 22, "Print",ExpressionUUID->"703e7278-9823-cb4f-b0c6-d8bdae0063bd"],
Cell[60472, 1733, 474, 12, 22, "Print",ExpressionUUID->"09b706e3-a3b9-5949-b48d-bae85213f7bd"],
Cell[60949, 1747, 474, 12, 22, "Print",ExpressionUUID->"6932d319-f7fa-d549-b16e-f3bf0dd1a9f6"],
Cell[61426, 1761, 474, 12, 22, "Print",ExpressionUUID->"d38d0560-920a-924e-9a6f-dba0305f7b89"],
Cell[61903, 1775, 474, 12, 22, "Print",ExpressionUUID->"ffc450e2-6167-a24b-bf62-e91bf41c58de"],
Cell[62380, 1789, 472, 12, 22, "Print",ExpressionUUID->"71dfdc28-0466-d94f-a590-debd826b3a30"],
Cell[62855, 1803, 474, 12, 22, "Print",ExpressionUUID->"07a6dd4d-c48f-c14d-8077-10f92441eb5b"],
Cell[63332, 1817, 472, 12, 22, "Print",ExpressionUUID->"f67fd520-cb77-3544-bdf7-6284b164bf9e"],
Cell[63807, 1831, 474, 12, 22, "Print",ExpressionUUID->"38771fa4-44e3-5a4c-a2ba-2e99bb708703"],
Cell[64284, 1845, 474, 12, 22, "Print",ExpressionUUID->"a8d3b259-8558-444f-be20-3ecdaf618fda"],
Cell[64761, 1859, 472, 12, 22, "Print",ExpressionUUID->"db4afb70-f3b8-b741-bf67-1c404bdd62cb"],
Cell[65236, 1873, 474, 12, 22, "Print",ExpressionUUID->"a47629e8-9d27-8d42-8248-a08118d3ec8e"],
Cell[65713, 1887, 476, 12, 22, "Print",ExpressionUUID->"8ed907a8-8f48-484c-8d39-f80deef46326"],
Cell[66192, 1901, 476, 12, 22, "Print",ExpressionUUID->"510d1bf8-8db0-7840-946b-37c0a74d7591"],
Cell[66671, 1915, 476, 12, 22, "Print",ExpressionUUID->"59809bbc-ccce-fc42-a2e3-454bd20a24c1"],
Cell[67150, 1929, 474, 12, 22, "Print",ExpressionUUID->"32b151db-2660-d545-9374-bd702a434745"],
Cell[67627, 1943, 474, 12, 22, "Print",ExpressionUUID->"4bab760a-f669-5a45-b209-62f9d866d287"],
Cell[68104, 1957, 472, 12, 22, "Print",ExpressionUUID->"5d8675c9-31bb-0b49-88a2-00fcf3091bcd"],
Cell[68579, 1971, 474, 12, 22, "Print",ExpressionUUID->"323c185c-cc14-f94b-b504-26238f2abdb0"],
Cell[69056, 1985, 474, 12, 22, "Print",ExpressionUUID->"428147c0-2777-1a4c-8d87-3d38bc68ce60"],
Cell[69533, 1999, 472, 12, 22, "Print",ExpressionUUID->"99a527d3-f8b3-a04d-8464-f48291487d7e"],
Cell[70008, 2013, 472, 12, 22, "Print",ExpressionUUID->"73f2dbb4-bc6c-404f-89a0-c73c97932b03"],
Cell[70483, 2027, 476, 12, 22, "Print",ExpressionUUID->"54716558-f3dd-3744-8235-e862f0abe892"],
Cell[70962, 2041, 474, 12, 22, "Print",ExpressionUUID->"fcab25a8-19d1-bc4c-8397-6f68ee4dfd8f"],
Cell[71439, 2055, 476, 12, 22, "Print",ExpressionUUID->"68a12164-aa67-dc41-8b83-16638187609c"],
Cell[71918, 2069, 474, 12, 22, "Print",ExpressionUUID->"2589d2bc-593c-eb41-995b-c7901cfdc75f"],
Cell[72395, 2083, 474, 12, 22, "Print",ExpressionUUID->"cd0e40f7-be25-5f4a-a8f8-e2d8603ee1c3"],
Cell[72872, 2097, 474, 12, 22, "Print",ExpressionUUID->"f0e677ff-21d8-074d-b9b3-4acd987a6478"],
Cell[73349, 2111, 474, 12, 22, "Print",ExpressionUUID->"2fd27ed5-4745-5a48-920b-836d7af9e637"],
Cell[73826, 2125, 471, 12, 22, "Print",ExpressionUUID->"555025bc-5f2e-a348-975c-1a4694d7b2de"],
Cell[74300, 2139, 474, 12, 22, "Print",ExpressionUUID->"fd8132e5-b6bd-5b46-87a9-2b25670bcdd7"],
Cell[74777, 2153, 474, 12, 22, "Print",ExpressionUUID->"7b2f44fd-04f4-3043-a5c6-8b3a0ceb6718"],
Cell[75254, 2167, 472, 12, 22, "Print",ExpressionUUID->"8e5988c9-b48c-6643-b502-d0a092886a8a"],
Cell[75729, 2181, 474, 12, 22, "Print",ExpressionUUID->"efbfcab4-bc3f-9c40-941f-105397ab7835"],
Cell[76206, 2195, 476, 12, 22, "Print",ExpressionUUID->"cbc76830-480a-764a-8a2e-063b19ccf575"],
Cell[76685, 2209, 474, 12, 22, "Print",ExpressionUUID->"044def18-aa02-1349-8db7-8761579f4a09"],
Cell[77162, 2223, 474, 12, 22, "Print",ExpressionUUID->"bf45651d-0b7e-1946-bc33-653c2c8e63d1"],
Cell[77639, 2237, 474, 12, 22, "Print",ExpressionUUID->"bcc52d1e-0741-6143-a119-f814792b4acd"],
Cell[78116, 2251, 474, 12, 22, "Print",ExpressionUUID->"7b56a861-4d28-7c41-8537-f9e8f5cc7291"],
Cell[78593, 2265, 472, 12, 22, "Print",ExpressionUUID->"840926a2-5bf1-2141-9dab-342239690731"],
Cell[79068, 2279, 474, 12, 22, "Print",ExpressionUUID->"4a35b301-1cca-2142-8a88-9ec777d4c16c"],
Cell[79545, 2293, 474, 12, 22, "Print",ExpressionUUID->"e762425b-ac45-d241-8d10-d32492dd2b1b"],
Cell[80022, 2307, 474, 12, 22, "Print",ExpressionUUID->"63c6e7a3-c4df-6140-86de-7181264e9508"],
Cell[80499, 2321, 472, 12, 22, "Print",ExpressionUUID->"826ca09e-7284-034f-87ac-d7ebcd7f41d4"],
Cell[80974, 2335, 476, 12, 22, "Print",ExpressionUUID->"c1442e59-5af8-2c4a-882f-8fdb93eb44ca"],
Cell[81453, 2349, 476, 12, 22, "Print",ExpressionUUID->"1a068bcc-4ea1-684a-b581-0fdc03759aa1"],
Cell[81932, 2363, 476, 12, 22, "Print",ExpressionUUID->"7f347570-0587-d44b-8b62-786381bfee5b"],
Cell[82411, 2377, 474, 12, 22, "Print",ExpressionUUID->"9b3b386c-4b20-924a-8a06-61b42d40a663"]
}, Open  ]]
}, Open  ]],
Cell[82912, 2393, 199, 4, 48, "Input",ExpressionUUID->"79a90f0a-6180-e64a-9754-065e340b417a"],
Cell[83114, 2399, 9853, 243, 771, "Input",ExpressionUUID->"acc57031-59c9-0f46-b15c-c0bb21a2cbf2"],
Cell[CellGroupData[{
Cell[92992, 2646, 1659, 45, 208, "Input",ExpressionUUID->"a62607a6-d8c8-6645-86f6-bc7d3692964d"],
Cell[CellGroupData[{
Cell[94676, 2695, 492, 12, 22, "Print",ExpressionUUID->"6f95a7a7-9d97-bd4a-b66c-53db72ffa8aa"],
Cell[95171, 2709, 494, 12, 22, "Print",ExpressionUUID->"9f81dc3f-39b5-de46-91a7-e03bf5786add"],
Cell[95668, 2723, 491, 12, 22, "Print",ExpressionUUID->"7924cded-62f5-764f-bced-371ffb333c0e"],
Cell[96162, 2737, 494, 12, 22, "Print",ExpressionUUID->"d564c33e-a249-2643-88b4-660ff057b951"],
Cell[96659, 2751, 492, 12, 22, "Print",ExpressionUUID->"a10539cf-902d-034e-8981-a4e433bfe1d9"],
Cell[97154, 2765, 494, 12, 22, "Print",ExpressionUUID->"b387c06e-66df-c245-b514-50023cc18597"],
Cell[97651, 2779, 492, 12, 22, "Print",ExpressionUUID->"29834616-014c-dc45-8651-002af808092f"],
Cell[98146, 2793, 494, 12, 22, "Print",ExpressionUUID->"399d1164-adda-304f-994c-bff196b252b7"],
Cell[98643, 2807, 494, 12, 22, "Print",ExpressionUUID->"02ad4cc5-e091-2444-877c-1dacf76934dc"],
Cell[99140, 2821, 494, 12, 22, "Print",ExpressionUUID->"dfb4269b-e655-9947-9986-b680cb73dc48"],
Cell[99637, 2835, 492, 12, 22, "Print",ExpressionUUID->"6582cc78-8187-b144-b4fc-6d365b9e22d9"],
Cell[100132, 2849, 494, 12, 22, "Print",ExpressionUUID->"21f56843-95b8-0744-8031-06f402b3d546"],
Cell[100629, 2863, 492, 12, 22, "Print",ExpressionUUID->"59266961-9082-694c-96a1-2a53e20d212b"],
Cell[101124, 2877, 492, 12, 22, "Print",ExpressionUUID->"bd6afc4b-fcea-9b45-86ad-da0acdd68d63"],
Cell[101619, 2891, 494, 12, 22, "Print",ExpressionUUID->"e1e0d9be-3cc3-454c-a161-329ad8611d94"],
Cell[102116, 2905, 494, 12, 22, "Print",ExpressionUUID->"0952ce46-f715-554c-a658-69d5c93b5943"],
Cell[102613, 2919, 492, 12, 22, "Print",ExpressionUUID->"7071e8ba-54ea-e644-aa35-ef463a84e432"],
Cell[103108, 2933, 494, 12, 22, "Print",ExpressionUUID->"1385b5af-459b-a24b-b29c-65a135b08142"],
Cell[103605, 2947, 494, 12, 22, "Print",ExpressionUUID->"dc660cc4-14f8-4e4e-9f3a-1da920dc4ead"],
Cell[104102, 2961, 494, 12, 22, "Print",ExpressionUUID->"07543706-00c7-6140-ad51-bac0b1faa8e9"],
Cell[104599, 2975, 494, 12, 22, "Print",ExpressionUUID->"415cdd3d-45fd-774f-8358-253ec2226569"],
Cell[105096, 2989, 494, 12, 22, "Print",ExpressionUUID->"5ec8c6f4-77b2-3a49-9d2b-d1030e8b2d1e"],
Cell[105593, 3003, 491, 12, 22, "Print",ExpressionUUID->"162587d7-5488-144b-bf8f-9e40f2e51e9e"],
Cell[106087, 3017, 494, 12, 22, "Print",ExpressionUUID->"edd16b8c-8b46-634a-adeb-8d7ae3ba3983"],
Cell[106584, 3031, 492, 12, 22, "Print",ExpressionUUID->"38dd35c1-7ec2-8444-969e-d423a1f38781"],
Cell[107079, 3045, 492, 12, 22, "Print",ExpressionUUID->"21743a85-d25c-9048-9088-772880edc1ef"],
Cell[107574, 3059, 494, 12, 22, "Print",ExpressionUUID->"4516317e-c046-cb43-9f4e-40f5b39f4040"],
Cell[108071, 3073, 492, 12, 22, "Print",ExpressionUUID->"9feacb48-58a9-5f48-a984-0607fe7304bc"],
Cell[108566, 3087, 494, 12, 22, "Print",ExpressionUUID->"a2813039-5419-4f4b-bcd5-f3bb3d496092"],
Cell[109063, 3101, 494, 12, 22, "Print",ExpressionUUID->"c2b9f3cb-81fa-b04b-87a6-da89b8e8348c"],
Cell[109560, 3115, 492, 12, 22, "Print",ExpressionUUID->"5604dc17-03b1-b94f-887f-87e76fc512b7"],
Cell[110055, 3129, 494, 12, 22, "Print",ExpressionUUID->"757d4c9c-08b5-0249-9d6a-cc6d3970138e"],
Cell[110552, 3143, 494, 12, 22, "Print",ExpressionUUID->"9ac1930b-38c1-ab44-baf0-b5253f520a25"],
Cell[111049, 3157, 492, 12, 22, "Print",ExpressionUUID->"1ee46f28-117b-bc4c-a4c2-40b7ed848270"],
Cell[111544, 3171, 494, 12, 22, "Print",ExpressionUUID->"275f96f6-6558-6540-952b-6826eaed22c6"],
Cell[112041, 3185, 494, 12, 22, "Print",ExpressionUUID->"59ad3d3d-ead9-bf4e-a144-ff712be59456"],
Cell[112538, 3199, 494, 12, 22, "Print",ExpressionUUID->"6a3820d5-9898-b84c-8ef9-399f0241b89e"],
Cell[113035, 3213, 492, 12, 22, "Print",ExpressionUUID->"052766b5-0b8e-c844-a549-dd7f263258b7"],
Cell[113530, 3227, 492, 12, 22, "Print",ExpressionUUID->"fc6490ec-abee-f343-b45f-d77e8f7012b3"],
Cell[114025, 3241, 492, 12, 22, "Print",ExpressionUUID->"3ecb1039-bd3d-6648-b0e1-3cb41d9d50c2"],
Cell[114520, 3255, 491, 12, 22, "Print",ExpressionUUID->"3d1ea1fa-7a89-0748-bd27-0674ed6076a8"],
Cell[115014, 3269, 494, 12, 22, "Print",ExpressionUUID->"4c310b79-6e48-6d41-b453-9ed1485cc6db"],
Cell[115511, 3283, 492, 12, 22, "Print",ExpressionUUID->"f21bcc29-2e37-5c4b-88e5-593e58f186ec"],
Cell[116006, 3297, 494, 12, 22, "Print",ExpressionUUID->"7cae18af-06de-554e-875c-8ad40dcf09ff"],
Cell[116503, 3311, 492, 12, 22, "Print",ExpressionUUID->"6dc8d236-00be-0f48-a113-9203ef1144ac"],
Cell[116998, 3325, 492, 12, 22, "Print",ExpressionUUID->"5994a815-9268-cd45-ad76-688f435bd8a5"],
Cell[117493, 3339, 494, 12, 22, "Print",ExpressionUUID->"7d57bc9f-832b-6b42-9d75-7224bb1794cd"],
Cell[117990, 3353, 494, 12, 22, "Print",ExpressionUUID->"f2d5df6a-8d18-684a-825a-00862c28162e"],
Cell[118487, 3367, 492, 12, 22, "Print",ExpressionUUID->"e0d30e36-2897-0e47-924d-2da4d8ec7de1"],
Cell[118982, 3381, 492, 12, 22, "Print",ExpressionUUID->"a71ee8d5-1d79-cd43-ab46-96953b25a1aa"],
Cell[119477, 3395, 494, 12, 22, "Print",ExpressionUUID->"c5c637fc-5002-7143-9f91-c184edb4496f"],
Cell[119974, 3409, 492, 12, 22, "Print",ExpressionUUID->"d9486019-fbd5-d74f-ac08-1348980ad412"],
Cell[120469, 3423, 492, 12, 22, "Print",ExpressionUUID->"38657ba9-9f06-d243-898b-0994fcfa7a4e"],
Cell[120964, 3437, 494, 12, 22, "Print",ExpressionUUID->"07a03f35-efc6-4b49-91dc-80c9d1d6c0f7"],
Cell[121461, 3451, 494, 12, 22, "Print",ExpressionUUID->"3717c843-c9c2-fd4d-8118-683996362a65"],
Cell[121958, 3465, 494, 12, 22, "Print",ExpressionUUID->"bba6e95d-b466-b744-b5b5-ff59f20a9662"],
Cell[122455, 3479, 494, 12, 22, "Print",ExpressionUUID->"85d4c98d-481f-c843-87bb-a36e6144a586"],
Cell[122952, 3493, 494, 12, 22, "Print",ExpressionUUID->"b4b7ea25-3b4b-284b-81d2-64a83eb2269c"],
Cell[123449, 3507, 492, 12, 22, "Print",ExpressionUUID->"b5b53944-d5d5-0b4f-a426-3f676cb62215"],
Cell[123944, 3521, 492, 12, 22, "Print",ExpressionUUID->"43cecdaa-c621-9340-80eb-0db17a1d5031"],
Cell[124439, 3535, 494, 12, 22, "Print",ExpressionUUID->"8109f2f6-4f98-6843-beb1-fd3c30cefe1f"],
Cell[124936, 3549, 491, 12, 22, "Print",ExpressionUUID->"24a15bb4-4f47-9346-9233-3802cb1d3fff"],
Cell[125430, 3563, 494, 12, 22, "Print",ExpressionUUID->"1ad6b02e-2930-4b4c-a308-a998290e270e"],
Cell[125927, 3577, 494, 12, 22, "Print",ExpressionUUID->"8c6f4e97-b9fe-4748-902e-be650df8550d"],
Cell[126424, 3591, 492, 12, 22, "Print",ExpressionUUID->"b2a20861-ccef-1547-9888-fd55286217b2"],
Cell[126919, 3605, 494, 12, 22, "Print",ExpressionUUID->"1c876639-4faf-4b48-85d7-3cc3b101d2d4"],
Cell[127416, 3619, 492, 12, 22, "Print",ExpressionUUID->"3c3f052c-b892-a244-bfa1-5cb6fd2c13d4"],
Cell[127911, 3633, 494, 12, 22, "Print",ExpressionUUID->"cf0909e2-6f1c-004d-b38b-da484432179f"],
Cell[128408, 3647, 492, 12, 22, "Print",ExpressionUUID->"a0cb0326-a3de-3448-a3dc-2cf48e115b04"],
Cell[128903, 3661, 494, 12, 22, "Print",ExpressionUUID->"9ecf8668-7220-734d-9e50-7b5dc8bc7964"],
Cell[129400, 3675, 494, 12, 22, "Print",ExpressionUUID->"d5999e71-1b97-9c4e-a3e7-ebf1fab8bb36"],
Cell[129897, 3689, 492, 12, 22, "Print",ExpressionUUID->"40c1f77f-df71-fd47-a8c4-ba772fd904e0"],
Cell[130392, 3703, 490, 12, 22, "Print",ExpressionUUID->"d4422af4-55e8-2047-aeb4-b8054eb11ced"],
Cell[130885, 3717, 491, 12, 22, "Print",ExpressionUUID->"b67e0778-37e0-fb48-b4c6-b183a32b529f"],
Cell[131379, 3731, 492, 12, 22, "Print",ExpressionUUID->"7c4ec924-2e02-774b-a238-8dced2ef34aa"],
Cell[131874, 3745, 492, 12, 22, "Print",ExpressionUUID->"e5007f8e-6014-a242-b9c3-b21b9ff3f27f"],
Cell[132369, 3759, 492, 12, 22, "Print",ExpressionUUID->"98a9f67e-a8bb-ea4e-8bb7-1bc83281d2d8"],
Cell[132864, 3773, 492, 12, 22, "Print",ExpressionUUID->"33363b7c-f3c6-df42-9061-3d4b4f14ccc1"],
Cell[133359, 3787, 494, 12, 22, "Print",ExpressionUUID->"8540257f-4f02-4d4e-9009-e646bcf58a84"],
Cell[133856, 3801, 492, 12, 22, "Print",ExpressionUUID->"228e4fd0-38c4-d449-bb5a-cd680d58c3a1"],
Cell[134351, 3815, 494, 12, 22, "Print",ExpressionUUID->"ae63e04c-b81d-5047-90a1-7a2d714d8fbf"],
Cell[134848, 3829, 492, 12, 22, "Print",ExpressionUUID->"2fb10786-c271-f949-8f3c-d93bd299750c"],
Cell[135343, 3843, 492, 12, 22, "Print",ExpressionUUID->"71d22692-e842-954e-8c9b-1c38a6220653"],
Cell[135838, 3857, 494, 12, 22, "Print",ExpressionUUID->"b4303f26-0001-c342-a0dd-dedddf40a96f"],
Cell[136335, 3871, 494, 12, 22, "Print",ExpressionUUID->"a105572e-bf59-c944-be61-c43457f5eb4d"],
Cell[136832, 3885, 492, 12, 22, "Print",ExpressionUUID->"774f08b8-5810-a04b-a627-7f4a13e35bf1"],
Cell[137327, 3899, 492, 12, 22, "Print",ExpressionUUID->"88bf6d54-c201-0f44-b954-eaa8f9a83442"],
Cell[137822, 3913, 494, 12, 22, "Print",ExpressionUUID->"7081a963-19a9-6043-b6e3-3a1f9e4ef067"],
Cell[138319, 3927, 494, 12, 22, "Print",ExpressionUUID->"f48ee6d6-14e3-3c4c-bdab-701f8f9ff13a"],
Cell[138816, 3941, 492, 12, 22, "Print",ExpressionUUID->"ad9515a0-c0bf-cc47-8d15-1c8d955bd051"],
Cell[139311, 3955, 492, 12, 22, "Print",ExpressionUUID->"9ed8ec2b-dfc4-3943-9525-10d252bdf8ab"],
Cell[139806, 3969, 492, 12, 22, "Print",ExpressionUUID->"422fdf4b-2dc0-844c-862f-9f359c36227c"],
Cell[140301, 3983, 494, 12, 22, "Print",ExpressionUUID->"9e0ce2b9-4ad2-b245-985e-1c288b5dd591"],
Cell[140798, 3997, 494, 12, 22, "Print",ExpressionUUID->"86b984c8-e996-6047-ada3-22d7a7c2dd24"],
Cell[141295, 4011, 494, 12, 22, "Print",ExpressionUUID->"91e35beb-eda1-eb45-8f3a-96b09d81348e"],
Cell[141792, 4025, 492, 12, 22, "Print",ExpressionUUID->"ea149071-57e6-a349-a93d-8f42bbf45a7f"],
Cell[142287, 4039, 494, 12, 22, "Print",ExpressionUUID->"ef2a999a-aad9-2143-95cb-6ac6e2efb49b"],
Cell[142784, 4053, 492, 12, 22, "Print",ExpressionUUID->"d3933b7e-0d68-2f4b-bebc-4e8bd10ca6b5"],
Cell[143279, 4067, 494, 12, 22, "Print",ExpressionUUID->"86e1d67e-8a78-dd42-ad5e-de3d9c1cb7b3"],
Cell[143776, 4081, 494, 12, 22, "Print",ExpressionUUID->"cd2b6379-d588-b244-89ca-9a660c299e47"],
Cell[144273, 4095, 496, 12, 22, "Print",ExpressionUUID->"4128aecf-b1d4-cf4e-8742-365ebdf149b2"],
Cell[144772, 4109, 492, 12, 22, "Print",ExpressionUUID->"c1e95ee9-1563-c547-a50a-cfa42a5c3d97"],
Cell[145267, 4123, 492, 12, 22, "Print",ExpressionUUID->"7857fbc9-abb8-9441-8fc6-c03a8ad03711"],
Cell[145762, 4137, 492, 12, 22, "Print",ExpressionUUID->"6f99679a-e7d9-1548-85ba-8a203c961630"],
Cell[146257, 4151, 494, 12, 22, "Print",ExpressionUUID->"348caf5e-f46e-9b49-be9b-f604052a5953"],
Cell[146754, 4165, 494, 12, 22, "Print",ExpressionUUID->"06835152-07d4-814d-9064-2f218c05ccb9"],
Cell[147251, 4179, 494, 12, 22, "Print",ExpressionUUID->"e06103d4-3fc0-7546-818a-7222ee90b7a1"],
Cell[147748, 4193, 494, 12, 22, "Print",ExpressionUUID->"ec8f4e7c-3c93-a641-8f2e-5b9cef31b8ef"],
Cell[148245, 4207, 494, 12, 22, "Print",ExpressionUUID->"4967c137-176c-fd4c-b6c2-d0d713335b62"],
Cell[148742, 4221, 496, 12, 22, "Print",ExpressionUUID->"bed145c6-72fa-9944-a6bb-9118443a9784"],
Cell[149241, 4235, 494, 12, 22, "Print",ExpressionUUID->"2f587672-6a53-9c4c-9bf3-97f0b1cffebb"],
Cell[149738, 4249, 492, 12, 22, "Print",ExpressionUUID->"4e71530d-b520-9f42-86df-7e5f88ff4c3f"],
Cell[150233, 4263, 494, 12, 22, "Print",ExpressionUUID->"7446f530-98a5-e443-92b9-9fbce235eeaa"],
Cell[150730, 4277, 492, 12, 22, "Print",ExpressionUUID->"c8331e58-7f78-704c-88bc-22e270fcb9e1"],
Cell[151225, 4291, 492, 12, 22, "Print",ExpressionUUID->"0d7cd336-51a6-cd4f-8ce7-94262d628505"],
Cell[151720, 4305, 492, 12, 22, "Print",ExpressionUUID->"3bf1c6cb-48fb-a646-a79c-8bf54d1cb31b"],
Cell[152215, 4319, 492, 12, 22, "Print",ExpressionUUID->"8269d8ab-4682-6945-959f-ff45c5d5a099"],
Cell[152710, 4333, 494, 12, 22, "Print",ExpressionUUID->"0563cae8-b6bc-304a-ac6f-ef5542dded29"],
Cell[153207, 4347, 492, 12, 22, "Print",ExpressionUUID->"41d44439-d9d8-0c48-8136-55f847d056a5"],
Cell[153702, 4361, 494, 12, 22, "Print",ExpressionUUID->"f45fa4eb-a353-014c-8101-59cf9e8c5ce5"],
Cell[154199, 4375, 494, 12, 22, "Print",ExpressionUUID->"6d0cedf4-3250-7a4c-950f-46edf4df9cdf"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/2._Lemma_9.3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    135173,       3537]
NotebookOptionsPosition[    119439,       3360]
NotebookOutlinePosition[    119841,       3376]
CellTagsIndexPosition[    119798,       3373]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Integrals", " ", "and", " ", "coefficients"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", 
     RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"t", "^", "l"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"t", "^", "2"}]}], ")"}], "^", "n"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Int2", "[", 
     RowBox[{"n_", ",", "l_"}], "]"}], ":=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"t", "^", "2"}]}], ")"}], 
       RowBox[{
        RowBox[{"t", "^", "l"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"t", "^", "2"}]}], ")"}], "^", "n"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "+", "m"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "^", "3"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "+", "m", "+", "2"}], ")"}], 
        RowBox[{"n", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}]}], "-", "4"}], ")"}], "n"}], "-", 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m"}], ")"}]}], "+", "8"}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c2", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "k", " ", "m"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"n_", ",", "k_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", 
        RowBox[{"2", "q"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "-", 
           RowBox[{"2", "q"}], "-", "1"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", 
        RowBox[{"2", "k"}], "-", 
        RowBox[{"2", "q"}], "-", "4"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kappa", "[", 
     RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], "*", "s", 
     RowBox[{"(", 
      RowBox[{"s", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "+", "s", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "+", "s", "-", "2"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.940127571382468*^9, 3.94012760054406*^9}, {
   3.940127881917304*^9, 3.940127885122569*^9}, {3.940128248252991*^9, 
   3.940128268098528*^9}, {3.940132962342357*^9, 3.940132974177828*^9}, {
   3.940210974443205*^9, 3.940210987308994*^9}, {3.940213171137214*^9, 
   3.940213183889694*^9}, {3.940213230248625*^9, 3.940213231888336*^9}, {
   3.940213300092966*^9, 3.9402133007248507`*^9}, {3.940283369301035*^9, 
   3.940283429800735*^9}, {3.940283535292357*^9, 3.940283565281271*^9}, {
   3.940288859046133*^9, 3.940288876706238*^9}, {3.940319552880526*^9, 
   3.940319554326416*^9}, {3.9403203203295097`*^9, 3.940320327217119*^9}, {
   3.94032056981699*^9, 3.9403205797683086`*^9}, {3.940320685218416*^9, 
   3.940320688257731*^9}, {3.940320728674195*^9, 3.94032073688183*^9}, {
   3.940320798954766*^9, 3.940320846217909*^9}, 3.940321747359041*^9, 
   3.940331043859532*^9, 3.9666412617378693`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"b36399b2-1f14-1748-817f-546ccedee41a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9403217367827682`*^9, 3.940321737570475*^9}},
 CellLabel->"",ExpressionUUID->"4f16b89c-d2f5-6946-a2d2-ec6d7386c910"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Case", " ", "3"}], ":", " ", 
     RowBox[{
      RowBox[{"Estimate", " ", "of", " ", "$I_", "1"}], "+", 
      RowBox[{"I_", "2"}], "+", 
      RowBox[{"I_", "3", "$", " ", "with", " ", "$H"}]}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"\\", "hat"}], 
     RowBox[{"{", "H", "}"}], "$"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", " ", "A", " ", "matrix", " ", "and", " ", "vectors"}], " ", 
   "**)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "The"}], " ", "matrix", " ", "$A$", " ", "in", " ", 
    "the", " ", "proof", " ", "of", " ", "Proposition", " ", "4.4"}], " ", 
   "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"linearizedMatrix", "[", 
     RowBox[{"n_", ",", "k_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"M", ",", "j"}], "}"}], ",", 
      RowBox[{
       RowBox[{"M", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s", "+", "4"}], ",", 
            RowBox[{"s", "+", "3"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", "n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"2", "*", "s"}], "-", "1"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", "n", "*", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"2", "*", "s"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"2", "*", "s"}], "-", "1"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "2"}], ",", 
         RowBox[{"j", "<=", 
          RowBox[{"s", "+", "3"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"-", "8"}], "*", 
            RowBox[{"(", 
             RowBox[{"j", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "+", "2", "-", "j"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "2"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{"j", "-", "2"}], ")"}], "*", "n"}], "+", 
              RowBox[{"2", "*", "j", "*", 
               RowBox[{"(", 
                RowBox[{"j", "-", "3"}], ")"}]}]}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "j"}], "]"}], "]"}], "=", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "+", "2", "-", 
              RowBox[{"2", "*", "j"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "+", "4", "-", 
              RowBox[{"2", "*", "j"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"2", "*", "s"}], "+", "j", "-", "2"}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "j"}], "]"}], "]"}], "=", 
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "+", "2", "-", 
              RowBox[{"2", "*", "j"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"2", "*", "s"}], "+", "j", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"2", "*", "s"}], "+", "j", "-", "2"}], ")"}]}]}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", "M"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "The"}], " ", "vector", " ", "$b$", " ", "in", " ", 
     "Definition", " ", "4.3"}], " ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linearizedVector", "[", 
     RowBox[{"n_", ",", "k_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b", ",", "i"}], "}"}], ",", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"s", "+", "4"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"s", "+", "1"}], ")"}]}], "*", "2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", 
           RowBox[{"4", "*", "n"}], "+", "8"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "s"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "2"}], "-", 
              RowBox[{"4", "*", "n"}], "+", "8"}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"k", "+", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", "6"}], ")"}]}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"[", 
          RowBox[{"s", "+", "4"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"2", "s", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "k"}], "-", 
            RowBox[{"2", "*", "s"}], "+", "n", "-", "2"}], ")"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"k", "+", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "-", "1"}], ">", "0"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "5"}], ",", 
           RowBox[{"i", "<=", 
            RowBox[{"s", "+", "3"}]}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"b", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"s", "+", "4", "-", "i"}], ")"}]}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n", "^", "2"}], "-", 
                   RowBox[{"4", "*", "n"}], "+", "8"}], ")"}], "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{"i", "-", "3"}]}], "]"}]}], "+", 
                RowBox[{"2", "s", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "k"}], "-", 
                   RowBox[{"2", "*", "s"}], "+", "n", "-", "2"}], ")"}], "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", 
                   RowBox[{"i", "-", "5"}]}], "]"}]}], "-", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "2"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "6"}], ")"}], "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{"i", "-", "4"}]}], "]"}]}]}], ")"}]}]}], ";"}]}], 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", "b"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "The"}], " ", "vector", " ", 
     RowBox[{"$", "\\", "Gamma$"}], " ", "in", " ", "Proposition", " ", 
     "4.4"}], " ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LAnswer", "[", 
     RowBox[{"n_", ",", "k_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"LinearSolve", "[", 
       RowBox[{
        RowBox[{"linearizedMatrix", "[", 
         RowBox[{"n", ",", "k", ",", "s"}], "]"}], ",", 
        RowBox[{"linearizedVector", "[", 
         RowBox[{"n", ",", "k", ",", "s"}], "]"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "The"}], " ", "vector", " ", 
     RowBox[{"$b", "'"}], "$", " ", "in", " ", "Definition", " ", "4.3"}], 
    " ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linearizedVectorPrime", "[", 
     RowBox[{"n_", ",", "k_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"bPrime", ",", "i"}], "}"}], ",", 
      RowBox[{
       RowBox[{"bPrime", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"s", "+", "4"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"bPrime", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"s", "+", "1"}], ")"}]}], "*", "2", "n", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", 
           RowBox[{"4", "*", "n"}], "+", "8"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"bPrime", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "s"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "s", "*", "n", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "2"}], "-", 
              RowBox[{"4", "*", "n"}], "+", "8"}], ")"}]}], "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k", "*", 
               RowBox[{"(", 
                RowBox[{"n", "-", "2"}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"n", "-", "6"}], ")"}]}], "-", 
              RowBox[{"8", 
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"bPrime", "[", 
         RowBox[{"[", 
          RowBox[{"s", "+", "4"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", "s", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "k"}], "-", 
            RowBox[{"2", "*", "s"}], "+", "n", "-", "2"}], ")"}]}], "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "*", 
             RowBox[{"(", 
              RowBox[{"n", "-", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "-", "6"}], ")"}]}], "-", 
            RowBox[{"8", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}]}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "-", "1"}], ">", "0"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "5"}], ",", 
           RowBox[{"i", "<=", 
            RowBox[{"s", "+", "3"}]}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"bPrime", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"s", "+", "4", "-", "i"}], ")"}]}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "n", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"n", "^", "2"}], "-", 
                   RowBox[{"4", "*", "n"}], "+", "8"}], ")"}], "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{"i", "-", "3"}]}], "]"}]}], "+", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "4"}], ")"}], "*", "s", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", "k"}], "-", 
                   RowBox[{"2", "*", "s"}], "+", "n", "-", "2"}], ")"}], "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", 
                   RowBox[{"i", "-", "5"}]}], "]"}]}], "-", 
                RowBox[{"2", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"k", "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "6"}], ")"}]}], "-", 
                   RowBox[{"8", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}]}], ")"}], "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{"i", "-", "4"}]}], "]"}]}]}], ")"}]}]}], ";"}]}], 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", "bPrime"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "Definition", " ", "of", " ", "the", " ", "matrices"}], 
    " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatH1", "[", 
     RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "d", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
        "lambdaq", ",", "lambdaqPrime", ",", "M", ",", "largeNumber"}], "}"}],
       ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Msize", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"largeNumber", "=", 
        RowBox[{"10", "^", "10"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "1"}], ",", 
         RowBox[{"q", "<=", "Msize"}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "1"}], ",", 
            RowBox[{"qPrime", "<=", "Msize"}], ",", 
            RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{
               RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"m", "=", 
              RowBox[{
               RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"lambdaq", "=", 
              RowBox[{"A", "[", 
               RowBox[{"n", ",", 
                RowBox[{
                 RowBox[{"2", "q"}], "+", "s"}], ",", "q"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"lambdaqPrime", "=", 
              RowBox[{"A", "[", 
               RowBox[{"n", ",", 
                RowBox[{
                 RowBox[{"2", "qPrime"}], "+", "s"}], ",", "qPrime"}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "+", "m"}], "<", 
                RowBox[{"n", "-", "4"}]}], ",", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"kappa", "[", 
                   RowBox[{"n", ",", "s"}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"8", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}], "*", 
                 RowBox[{"Int", "[", 
                  RowBox[{
                   RowBox[{"n", "-", "3"}], ",", 
                   RowBox[{"n", "+", "k", "+", "m", "-", "3"}]}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}], "*", "lambdaq", "*", 
                    "lambdaqPrime"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"s", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "s", "-", "1"}], ")"}], "*", "k", "*", 
                    "m"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "4"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                    RowBox[{"n", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}], "*", 
                    RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}]}], 
                    ")"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "8"}], "*", 
                    RowBox[{"c1", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"lambdaq", "+", "lambdaqPrime"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"c2", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], ")"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
                RowBox[{"largeNumber", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "*", 
                 RowBox[{
                  RowBox[{"kappa", "[", 
                   RowBox[{"n", ",", "s"}], "]"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"8", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}], "*", "lambdaq", "*", 
                    "lambdaqPrime"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"s", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "s", "-", "1"}], ")"}], "*", "k", "*", 
                    "m"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "4"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "3"}], ")"}], 
                    RowBox[{"n", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}], "*", 
                    RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}]}], 
                    ")"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"1", "/", "8"}], "*", 
                    RowBox[{"c1", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"lambdaq", "+", "lambdaqPrime"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"c2", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], ")"}]}], 
                  ")"}]}]}]}], "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "M"}]}], "]"}]}], 
   RowBox[{"(*", " ", 
    RowBox[{"//", " ", "MatrixForm"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatH2", "[", 
     RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "d", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
        "M", ",", "MSymm", ",", "largeNumber"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Msize", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"MSymm", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"largeNumber", "=", 
        RowBox[{"10", "^", "10"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "1"}], ",", 
         RowBox[{"q", "<=", "Msize"}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "1"}], ",", 
            RowBox[{"qPrime", "<=", "Msize"}], ",", 
            RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{
               RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"m", "=", 
              RowBox[{
               RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "+", "m"}], "<", 
                RowBox[{"n", "-", "4"}]}], ",", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "4"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], ")"}], "^", 
                  "2"}], "*", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"linearizedVector", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"m", "-", "2"}], ",", 
                    RowBox[{"qPrime", "-", "1"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"LAnswer", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"k", "-", "2"}], ",", 
                    RowBox[{"q", "-", "1"}]}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", 
                    RowBox[{"2", "s"}], "-", 
                    RowBox[{"2", "i"}], "-", 
                    RowBox[{"2", "j"}], "+", "6"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", 
                    RowBox[{"2", "j"}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "3", "-", "i", "-", "j"}], ")"}]}], "-", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "4", "-", 
                    RowBox[{"4", "j"}], "-", 
                    RowBox[{"2", "s"}]}], ")"}]}], ")"}], "*", 
                    RowBox[{"Int", "[", 
                    RowBox[{
                    RowBox[{"n", "+", "3", "-", "i", "-", "j"}], ",", 
                    RowBox[{"n", "-", "1", "+", 
                    RowBox[{"2", "s"}]}]}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"qPrime", "+", "3"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"q", "+", "2"}]}], "}"}]}], "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", "0"}]}], 
              "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "1"}], ",", 
         RowBox[{"q", "<=", "Msize"}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "1"}], ",", 
            RowBox[{"qPrime", "<=", "Msize"}], ",", 
            RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{
               RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"m", "=", 
              RowBox[{
               RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "+", "m"}], "<", 
                RowBox[{"n", "-", "4"}]}], ",", 
               RowBox[{
                RowBox[{"MSymm", "[", 
                 RowBox[{"[", 
                  RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "+", 
                   RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{"qPrime", ",", "q"}], "]"}], "]"}]}], ")"}], "/", 
                 "2"}]}], ",", 
               RowBox[{
                RowBox[{"MSymm", "[", 
                 RowBox[{"[", 
                  RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
                RowBox[{"largeNumber", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "+", 
                    RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{"qPrime", ",", "q"}], "]"}], "]"}]}], ")"}], "/", 
                  "2"}]}]}]}], "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "MSymm"}]}], "]"}]}], 
   RowBox[{"(*", " ", 
    RowBox[{"//", " ", "MatrixForm"}], " ", "*)"}], "\[IndentingNewLine]", 
   " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatH3", "[", 
     RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "d", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
        "M", ",", "MSymm", ",", "largeNumber"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Msize", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"MSymm", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"largeNumber", "=", 
        RowBox[{"10", "^", "10"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "1"}], ",", 
         RowBox[{"q", "<=", "Msize"}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "1"}], ",", 
            RowBox[{"qPrime", "<=", "Msize"}], ",", 
            RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{
               RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"m", "=", 
              RowBox[{
               RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "+", "m"}], "<", 
                RowBox[{"n", "-", "4"}]}], ",", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "4"}], ")"}], 
                    RowBox[{
                    RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], ")"}], "^", 
                  "2"}], "*", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"LAnswer", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"k", "-", "2"}], ",", 
                    RowBox[{"q", "-", "1"}]}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", 
                    RowBox[{"2", "s"}], "-", 
                    RowBox[{"2", "i"}], "-", 
                    RowBox[{"2", "j"}], "+", "6"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "3", "-", "i", "-", "j"}], ")"}]}], "*", 
                    RowBox[{
                    RowBox[{"linearizedVectorPrime", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"m", "-", "2"}], ",", 
                    RowBox[{"qPrime", "-", "1"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "4"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"linearizedVector", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"m", "-", "2"}], ",", 
                    RowBox[{"qPrime", "-", "1"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], "*", 
                    RowBox[{"Int", "[", 
                    RowBox[{
                    RowBox[{"n", "+", "3", "-", "i", "-", "j"}], ",", 
                    RowBox[{"n", "-", "1", "+", 
                    RowBox[{"2", "s"}]}]}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"qPrime", "+", "3"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"q", "+", "2"}]}], "}"}]}], "]"}]}]}], ",", 
               RowBox[{
                RowBox[{"M", "[", 
                 RowBox[{"[", 
                  RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "4"}], ")"}], 
                    RowBox[{
                    RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], ")"}], "^", 
                  "2"}], "*", 
                 RowBox[{
                  RowBox[{"LAnswer", "[", 
                   RowBox[{"n", ",", 
                    RowBox[{"k", "-", "2"}], ",", 
                    RowBox[{"q", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"q", "+", "2"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"linearizedVector", "[", 
                   RowBox[{"n", ",", 
                    RowBox[{"m", "-", "2"}], ",", 
                    RowBox[{"qPrime", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"qPrime", "+", "3"}], "]"}], "]"}]}]}]}], "]"}], 
             ";"}]}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "1"}], ",", 
         RowBox[{"q", "<=", "Msize"}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "1"}], ",", 
            RowBox[{"qPrime", "<=", "Msize"}], ",", 
            RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{
               RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"m", "=", 
              RowBox[{
               RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "+", "m"}], "<", 
                RowBox[{"n", "-", "4"}]}], ",", 
               RowBox[{
                RowBox[{"MSymm", "[", 
                 RowBox[{"[", 
                  RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "+", 
                   RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{"qPrime", ",", "q"}], "]"}], "]"}]}], ")"}], "/", 
                 "2"}]}], ",", 
               RowBox[{
                RowBox[{"MSymm", "[", 
                 RowBox[{"[", 
                  RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
                RowBox[{"largeNumber", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "+", 
                    RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{"qPrime", ",", "q"}], "]"}], "]"}]}], ")"}], "/", 
                  "2"}]}]}]}], "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "MSymm"}]}], "]"}]}], 
   RowBox[{"(*", " ", 
    RowBox[{"//", " ", "MatrixForm"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MatH", "[", 
      RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"MatH1", "[", 
        RowBox[{"n", ",", "s"}], "]"}], "+", 
       RowBox[{"MatH2", "[", 
        RowBox[{"n", ",", "s"}], "]"}], "+", 
       RowBox[{"MatH3", "[", 
        RowBox[{"n", ",", "s"}], "]"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.940283197111958*^9, {3.940283237262038*^9, 3.9402832853116093`*^9}, {
   3.9402834468501396`*^9, 3.940283468181675*^9}, {3.9402835033468113`*^9, 
   3.9402835159415646`*^9}, {3.940283577752007*^9, 3.9402836554166985`*^9}, {
   3.94028413386104*^9, 3.94028414195254*^9}, {3.940284202559952*^9, 
   3.940284220871456*^9}, {3.940284355839983*^9, 3.940284363464587*^9}, {
   3.940286114546509*^9, 3.9402861651443214`*^9}, {3.940286218415798*^9, 
   3.940286245425566*^9}, {3.940286291767754*^9, 3.940286462582613*^9}, {
   3.940286563553528*^9, 3.940286567411267*^9}, 3.9402866294583797`*^9, {
   3.9402866894160824`*^9, 3.940286720879412*^9}, {3.940286752216229*^9, 
   3.940286775455044*^9}, {3.940289093449199*^9, 3.940289100324812*^9}, {
   3.940289608486441*^9, 3.940289614507637*^9}, {3.94029263993094*^9, 
   3.940292709337244*^9}, {3.940292746829626*^9, 3.940292772927859*^9}, 
   3.940293423781837*^9, 3.94029625819766*^9, 3.940302052143816*^9, {
   3.940319397146794*^9, 3.940319425219958*^9}, {3.940319497373131*^9, 
   3.9403195005192833`*^9}, {3.940319715005961*^9, 3.94031973188929*^9}, {
   3.940319935570251*^9, 3.940320053772463*^9}, {3.940320205843977*^9, 
   3.940320207441729*^9}, {3.940320333929249*^9, 3.940320368225092*^9}, {
   3.940320625217993*^9, 3.940320634410314*^9}, 3.940320703354304*^9, {
   3.940320860639316*^9, 3.94032086526066*^9}, {3.940321332299031*^9, 
   3.940321339991368*^9}, {3.94032141518739*^9, 3.940321527534027*^9}, {
   3.940321571195496*^9, 3.940321647619011*^9}, {3.940323677336956*^9, 
   3.940323803225643*^9}, {3.940323878209231*^9, 3.9403239344822807`*^9}, {
   3.9403239895915136`*^9, 3.940324031967524*^9}, {3.9403287908443756`*^9, 
   3.94032880706147*^9}, {3.940328853319691*^9, 3.940328920883026*^9}, {
   3.966640950448105*^9, 3.966641016103506*^9}, {3.966641167946579*^9, 
   3.966641195557089*^9}, {3.9666412628421*^9, 3.9666412659889965`*^9}, {
   3.966641333298322*^9, 3.966641370210474*^9}, {3.966641423282987*^9, 
   3.966641476755213*^9}, {3.966641548882015*^9, 3.966641578221201*^9}, 
   3.966642436790644*^9, {3.966642486621984*^9, 3.966642492823934*^9}, {
   3.9666425572755375`*^9, 3.966642625865032*^9}, {3.966642677240728*^9, 
   3.966642680495004*^9}, {3.966642728221805*^9, 3.966642731349279*^9}, {
   3.966642924652172*^9, 3.966642928802391*^9}, {3.966652780903774*^9, 
   3.966652828238844*^9}, {3.966652868518129*^9, 3.966652906511238*^9}, {
   3.9666529489067097`*^9, 3.966652972594274*^9}, {3.9667217802307396`*^9, 
   3.966721787793492*^9}, {3.966721988371998*^9, 3.966722011518659*^9}, 
   3.966722057578739*^9, {3.9667221289602833`*^9, 3.966722184374422*^9}, {
   3.9667236132031364`*^9, 3.966723619702627*^9}, {3.966769292673294*^9, 
   3.9667693074465446`*^9}},ExpressionUUID->"7cab04c1-722a-8f41-844f-\
d87309d0c3c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Checking", " ", "the", " ", "positive", " ", "definiteness"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "12"}], ",", 
     RowBox[{"n", "<=", "35"}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"s", "=", "2"}], ",", 
       RowBox[{"s", "<=", 
        RowBox[{
         RowBox[{"Floor", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "]"}], "-", "2"}]}], 
       ",", 
       RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<{n,s}=\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "s"}], "}"}], ",", 
         RowBox[{"\"\<: \>\"", 
          RowBox[{"PositiveDefiniteMatrixQ", "[", 
           RowBox[{"MatH", "[", 
            RowBox[{"n", ",", "s"}], "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", " ", "The", " ", "first", " ", "negative", " ", "eigenvalue", " ", 
      "appears", " ", "when", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", "s"}], "}"}]}], "=", 
     RowBox[{"{", 
      RowBox[{"33", ",", "2"}], "}"}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.940320413760897*^9, 3.9403204157751484`*^9}, 
   3.940320491016865*^9, 3.940320894368307*^9, 3.9403209312082253`*^9, 
   3.94032124516553*^9, 3.966642999032543*^9, {3.966724841409508*^9, 
   3.966724852938069*^9}, {3.9667249010730057`*^9, 3.9667249015137005`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5acfc9ab-4e24-4940-8f0c-7639258c5f94"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {12, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725278562313*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"506763d4-3172-e24f-9def-72e8a825f2a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {13, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725279271076*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"e0a505e7-8021-3b4d-8a28-8f592f79e44c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667252801294174`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"87a78637-b058-4544-b2e1-c15e6127a02b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725280132414*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a6135356-987e-eb40-84ad-0aea3b53bccf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725280736521*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"90661e98-a76d-684a-827c-9a84c2d53c24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667252813452606`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8b70bf48-d9e6-b24e-9b86-69cdfa2fba05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667252842317753`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"458e6e4e-e2fa-fe41-9f24-e123c31f55ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667252850768948`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"fa1a4837-c9b3-fc48-b087-8173125ac888"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667252850788727`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9aadcb68-c07a-7147-9c8c-22a10c57fbad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667252883249207`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"ccc33b6b-dc39-9b4a-9cbc-2ff0cf510c8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667252889647846`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9496d699-4c1e-154e-ab78-a69a256affe9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725289606575*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"982c9250-5d60-8f4e-93c8-a264d024a343"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667252938726635`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"bb9ee7a6-da13-7448-8476-35258a4f1f62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667252967580223`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"ebc5594e-07b6-c545-973e-0c893f418f8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672529761368*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"75a28fb2-43a1-4643-965b-dd70a45f6e9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667252976166534`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a6240ab6-ff2d-7145-82a4-794c2dd0b034"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725301037258*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"b7d7fc5c-292c-7e4f-8993-bc1625a11e75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725304473118*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"b3bd78f7-9e97-c848-bda7-b40dd6296fda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253051516247`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2015143f-6666-1247-b67a-4a1ed4810b55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253058471127`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"e0029d41-a903-574d-b220-97c11e486f71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253157984695`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a9907675-e8d1-1c45-82cd-90920cd7d7f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672532011327*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"132449c9-3fd1-0b48-8c9a-fb74ed1aef30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253230568256`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"eb24e55e-32f7-b14b-b21c-897fff8c5db5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725323938448*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a4eff750-a9f6-2f4b-baed-756fc9b25a3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725323941437*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"bf0e0124-a355-be4c-9f74-741945315a4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253341358585`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"332dd628-0519-8245-a98f-799a31fbcbf3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725337787031*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"14317923-9214-dc4a-b791-f3006b389d9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253414557743`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"56d2bf51-55f4-184f-a557-538205165ef2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253421777687`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"fb102d44-405d-8646-afad-2d544bcb9f3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725342900955*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8e2ce558-677b-d34a-84f1-7c4a72569e71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672535525725*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"fb73418d-2a36-cd4c-a7f2-d134a480baee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725365400221*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"78435af0-76a5-9b47-8c89-c903e05a511d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725369838333*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9e2cc5b6-9108-4c4e-88ae-10943447f002"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253729415913`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"b4b39c06-6f9f-ac46-a7b7-245b4e9f0c29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253738425484`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"e047c466-45b0-e444-86e9-82870ff21026"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253738455505`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"e7791973-0fda-8346-a5b5-ac5758215c7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725384567114*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"7087f5c2-6773-da42-859e-009fb9524a8c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725395334692*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"dcda077c-701f-0441-b1bf-e21ff5bb0876"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667253991935654`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"f7634c11-136f-704b-8d9f-003f853bfc01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725403098797*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"dcc98821-056c-8547-b411-aaa8eb9f1088"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667254038682537`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c1a171ab-124e-d14f-959a-8e02e73f8c68"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725404645241*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"be2500f4-0821-9648-9457-d8a7ff07cabd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725428708256*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"58726c54-b78e-ce4d-b0d3-c72c3788f956"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725441336727*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"233cf02d-eab5-e94a-a57c-cb8251e46349"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725451961315*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"97f42ad8-3db1-d047-87d2-8d2189ad93bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725456466078*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"efc2e279-3422-5542-8057-41b8083218bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725459566025*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9cc478e6-ad21-e144-a2d4-1f6f1f49a08a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667254605000515`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"51741364-e61b-144f-82e4-015145e3d0a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725460506052*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"715735e9-88b1-a647-9a61-316c37b063c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667254851114426`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"32243146-a6fc-0b4c-9da2-80bbaec22dba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672549656135*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"f1d07150-8086-be47-b2a4-a2dda715c583"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667255080636177`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"6bea0981-772b-014a-8eac-d01a5defd6e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667255122075005`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9c505aa6-664c-4341-99ac-8b52d858657d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725516377304*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"5f452616-0e30-8643-8a53-d6b4e9a75edb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725517208193*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"86fa147c-7a3e-be4f-9f74-f743e980dcd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725518045456*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"4f32f32a-0431-004f-8ed5-fd4124f1e84a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725545964855*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"5266b2ab-358d-de46-b298-02fa0656ae19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667255711582775`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"53e96382-b029-164e-902c-052a779f608a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667255839976807`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"87333da3-0009-664d-8985-9079296ddd38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725594641844*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"dc73a0f8-1b3a-c645-9982-f79f68f92c3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667255992922707`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"0fd72a04-476a-ac44-912e-f6c1dfc7d334"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725602484989*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a11c28ff-87ba-3449-adfd-3c776722018a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667256034466724`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"89a1a8fe-0079-b846-afa5-5870b4db5c9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725603450674*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c128e54f-aa90-3e46-bb48-2b69e1243158"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667256296815434`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"355b7db5-a324-ee40-a13a-58ac44799de2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725656058304*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"227f2840-94e3-8942-93b6-7cca09dc0c45"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672566838879*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"128ec188-f876-214f-9f90-7ea390c42531"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667256808228397`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"83a4eebe-d107-a64e-9b4a-cab6192a77e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725685301174*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"ff0c2708-920e-d349-a955-7fc097cccfc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672568980727*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"39790d2e-d250-0e45-a815-b1e2f78937ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667256907080193`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"1e6de219-0892-ae41-82a3-7391a8ea71d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667256916270485`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"6fd22119-8f44-e445-9f74-968c53cb5198"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667257413265514`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c9a6a8aa-0c00-1940-b7f3-ad3f220f9f1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667257696552925`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"be77e600-1170-8c49-828a-4a788def7d04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667257948665257`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"4cb78d88-78c4-cb42-93b3-8ed5c2ca477f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667258081179447`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"298f3d4b-87d5-e949-892f-75606ebd129d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667258190527096`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"946a075e-6c13-8d4e-8a37-d6dc105e556f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672582383206*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"7982177f-6df8-a344-b5d3-17e7a1c01b30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667258271556244`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2a384cc6-13e3-204e-8e86-bc5d9a6c3149"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725828140524*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9fd25236-58b6-d24e-90ad-306fee2cb4d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667258281445007`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"689be931-aa5c-3f4f-aaff-76920499e232"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725880059868*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"d67468fe-1e24-3a4f-bca1-0dfbd00fc03b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667259081301003`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"5faae6cb-6ec8-ce45-81b4-75ce93447d2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725936443569*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c64ebb1d-2683-f74b-8bc2-ccffa53b9585"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725949692768*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"d89cd7ac-7857-3341-9d88-d82ba4422b85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725963036314*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"65237b3e-4e3b-c046-879d-ba23daeb0339"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725967842499*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"4729903e-01d0-8344-9a36-78c150716c5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725972701866*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a3ea87f4-01db-d840-96d8-84e14f942c8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667259736642685`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"001f628d-f42f-fa48-aaa1-280a2657ad22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667259746355953`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"6671fa8c-d29e-fc41-9e8f-6a40877115e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667260285771656`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"0aec0116-9b27-f642-a6db-9417aa78f5b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726078161997*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9ab02c7d-41ae-7f46-bcc2-5de51cfe4695"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726107339308*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9cd34829-4f2e-bc43-89f4-0003f3e2fb20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667261331188755`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"078c313e-e3fa-ea47-8da9-c1ff46f07e0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667261465930862`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"b51fffb0-a81f-7644-9084-c9c0b13745d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672615803808*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"dbaff9b0-021f-774b-ab67-bb18ddcf9b61"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667261629183025`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"0c8ca1f8-5e5d-bf49-8de1-ef5d040b736d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667261662632923`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a63e3c34-4548-f342-878b-4656857205ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667261672848797`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"01f6e861-e9d5-cd48-b02f-5b8bb93634c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667261672888794`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9ec85a36-41ee-3c4d-950d-21cc99a1e286"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667262225160103`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"5bdf57b9-eded-8443-b691-635347029e64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667262780316143`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2146d5ec-acd5-0d4d-8d76-b231313bfd15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667263080732594`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"3c1a3a59-606e-ae47-aaec-8ea8fe541a03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726338363491*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"fdd89ff4-96e0-9042-8714-621acdfc65ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667263524797897`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a5bb1235-abb9-7f4d-b656-d7bb5c103aeb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667263667663097`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a4622418-0985-6345-8b1e-65042ed314c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726371899025*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"60490f3c-1788-1c45-bbf4-2da0c1d9dc53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726377098236*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2e11c3ac-6b5e-7549-a3d0-1f829a21bf99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667263781323547`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8d33ea33-4c58-884c-ba16-17c6044ede6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726379169731*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"f0128d8d-1a72-3940-84d3-728795f6c362"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667264662519093`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2ec0c04a-f916-1841-bea8-16f28cef1765"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667265215914783`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"91cf20b2-270b-ba4f-a936-c7f3b4ef9743"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726572250513*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"894401e2-526c-064b-8417-2761d1d0efa3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667266018340473`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"aece05d5-452b-204b-8344-34ff8a24be6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667266287087917`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8867d7d8-77c9-2c4a-8ee7-4bdd603b544a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726642544607*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"6e567017-365f-f147-b79d-36cb4a071d26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667266539862423`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"96a861bc-2d6e-d046-af86-52c6126bfc35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726658947338*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"5301e9a3-5842-9349-a313-d1ed7e6c5f8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667266624020634`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8a5a3095-caaa-3c4e-be09-fa29117ba256"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726663456478*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"4ad7c7e8-e4fd-a143-8f46-3c2f2d7710a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726663460449*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"e13bc845-cb9e-ea4a-95a3-cc6419b5c9fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {33, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726762064499*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"49a7f2ba-b982-3347-8a16-ba4c41906cb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726821032284*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2afa5229-cdcd-4e40-8a46-e1927f77973a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726880354805*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"35d2347a-8311-a242-af5a-59b85ca30856"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726912462511*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a0f00e1b-a18b-d048-8cd7-462b942d0d44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672694490242*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a35bb097-ab21-6940-887e-708689b5a24b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667269600314865`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"3641f4d9-b7d5-5c4a-999e-a2d2f305b0bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966726975309799*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c00a543e-7691-6e4b-8454-3d11fb440f8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667269808444138`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"0cd9442a-5e48-a740-8c8a-e8e4fa19cc0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672698643758*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"cc967e7a-e8dd-f148-a425-e3f0e63d721d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667269875410423`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"10e94897-55ff-f448-9a2d-dc1fef57dc09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667269886563187`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"0e55a65b-73fd-3646-bc6b-6b83879b997e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {34, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727084116535*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"126bdf7f-6a60-4c44-829c-a27127e7754f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727173192911*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"1ba209c3-32cb-5240-8a44-db7b7d7f9bc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667272292950535`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"d1cfcb6d-b1b7-c448-b9d4-e45002095af2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667272820613785`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"783176cf-45f4-c940-85fe-abcbe96aa724"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667273129172897`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"4ef248c1-e7f8-df4e-b14c-190308d99cdb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667273400487404`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"0edb233b-193b-a445-a25e-abe4be84ebad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727354289585*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"706aaec6-5640-af4d-b954-3f2a12ac5dbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727366336897*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c2497048-7803-5748-9be4-3a77608a41d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727371661377*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"3371c7bd-7a43-914b-8d7a-d3eda74f1305"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727375480812*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"9d3703f7-6a51-6847-8a66-224d6aafb5d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667273766550064`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"faa2a85f-ea72-c34a-a7b5-c9d2199829ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "13"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 13}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727376659006*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"2a8d7cdd-a8c2-2549-898c-1c2447d822eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {35, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667274821023445`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"7ed394aa-44a7-0546-9eb9-08bba66eeafd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667275880871754`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"277c8797-a0be-d543-8a8e-8ce765113105"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727651615513*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"52bcd76e-60a5-b144-8836-1512711a5fa2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667277157268963`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"7ffb5726-cb15-3c49-8919-c239e31c7f04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667277503924694`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"baa1ad97-001f-3c4e-b1ce-858c69452be0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727785775202*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"44fe4de5-52a1-984a-8763-d9230a2f9237"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672780183276*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"12cea979-4033-4e4f-b583-c10c5aa749ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727818448801*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"137b0faa-dd82-9c4e-9a83-3006e3e1858f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667278244146404`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"24a36764-c42e-434e-9ba5-27bb72cf90a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667278304050236`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"79af030d-3861-5245-b17d-de7ca330a27a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966727831591614*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"c454f7a4-01d3-484f-96d3-6360b28fcb23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "13"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 13}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667278327923927`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"895f2e59-023a-3245-863a-56b42cea86fa"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{718.5, 641.},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"157fe11a-310a-fe4d-8925-f26bd1732530"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4454, 127, 162, "Input",ExpressionUUID->"b36399b2-1f14-1748-817f-546ccedee41a"],
Cell[5015, 149, 219, 3, 67, "Input",ExpressionUUID->"4f16b89c-d2f5-6946-a2d2-ec6d7386c910"],
Cell[5237, 154, 45580, 1123, 2293, "Input",ExpressionUUID->"7cab04c1-722a-8f41-844f-d87309d0c3c9"],
Cell[CellGroupData[{
Cell[50842, 1281, 1742, 45, 105, "Input",ExpressionUUID->"5acfc9ab-4e24-4940-8f0c-7639258c5f94"],
Cell[CellGroupData[{
Cell[52609, 1330, 424, 11, 22, "Print",ExpressionUUID->"506763d4-3172-e24f-9def-72e8a825f2a0"],
Cell[53036, 1343, 424, 11, 22, "Print",ExpressionUUID->"e0a505e7-8021-3b4d-8a28-8f592f79e44c"],
Cell[53463, 1356, 426, 11, 22, "Print",ExpressionUUID->"87a78637-b058-4544-b2e1-c15e6127a02b"],
Cell[53892, 1369, 424, 11, 22, "Print",ExpressionUUID->"a6135356-987e-eb40-84ad-0aea3b53bccf"],
Cell[54319, 1382, 424, 11, 22, "Print",ExpressionUUID->"90661e98-a76d-684a-827c-9a84c2d53c24"],
Cell[54746, 1395, 426, 11, 22, "Print",ExpressionUUID->"8b70bf48-d9e6-b24e-9b86-69cdfa2fba05"],
Cell[55175, 1408, 426, 11, 22, "Print",ExpressionUUID->"458e6e4e-e2fa-fe41-9f24-e123c31f55ad"],
Cell[55604, 1421, 426, 11, 22, "Print",ExpressionUUID->"fa1a4837-c9b3-fc48-b087-8173125ac888"],
Cell[56033, 1434, 426, 11, 22, "Print",ExpressionUUID->"9aadcb68-c07a-7147-9c8c-22a10c57fbad"],
Cell[56462, 1447, 426, 11, 22, "Print",ExpressionUUID->"ccc33b6b-dc39-9b4a-9cbc-2ff0cf510c8a"],
Cell[56891, 1460, 426, 11, 22, "Print",ExpressionUUID->"9496d699-4c1e-154e-ab78-a69a256affe9"],
Cell[57320, 1473, 424, 11, 22, "Print",ExpressionUUID->"982c9250-5d60-8f4e-93c8-a264d024a343"],
Cell[57747, 1486, 426, 11, 22, "Print",ExpressionUUID->"bb9ee7a6-da13-7448-8476-35258a4f1f62"],
Cell[58176, 1499, 426, 11, 22, "Print",ExpressionUUID->"ebc5594e-07b6-c545-973e-0c893f418f8b"],
Cell[58605, 1512, 423, 11, 22, "Print",ExpressionUUID->"75a28fb2-43a1-4643-965b-dd70a45f6e9d"],
Cell[59031, 1525, 426, 11, 22, "Print",ExpressionUUID->"a6240ab6-ff2d-7145-82a4-794c2dd0b034"],
Cell[59460, 1538, 424, 11, 22, "Print",ExpressionUUID->"b7d7fc5c-292c-7e4f-8993-bc1625a11e75"],
Cell[59887, 1551, 424, 11, 22, "Print",ExpressionUUID->"b3bd78f7-9e97-c848-bda7-b40dd6296fda"],
Cell[60314, 1564, 426, 11, 22, "Print",ExpressionUUID->"2015143f-6666-1247-b67a-4a1ed4810b55"],
Cell[60743, 1577, 426, 11, 22, "Print",ExpressionUUID->"e0029d41-a903-574d-b220-97c11e486f71"],
Cell[61172, 1590, 426, 11, 22, "Print",ExpressionUUID->"a9907675-e8d1-1c45-82cd-90920cd7d7f7"],
Cell[61601, 1603, 423, 11, 22, "Print",ExpressionUUID->"132449c9-3fd1-0b48-8c9a-fb74ed1aef30"],
Cell[62027, 1616, 426, 11, 22, "Print",ExpressionUUID->"eb24e55e-32f7-b14b-b21c-897fff8c5db5"],
Cell[62456, 1629, 424, 11, 22, "Print",ExpressionUUID->"a4eff750-a9f6-2f4b-baed-756fc9b25a3c"],
Cell[62883, 1642, 424, 11, 22, "Print",ExpressionUUID->"bf0e0124-a355-be4c-9f74-741945315a4f"],
Cell[63310, 1655, 426, 11, 22, "Print",ExpressionUUID->"332dd628-0519-8245-a98f-799a31fbcbf3"],
Cell[63739, 1668, 424, 11, 22, "Print",ExpressionUUID->"14317923-9214-dc4a-b791-f3006b389d9d"],
Cell[64166, 1681, 426, 11, 22, "Print",ExpressionUUID->"56d2bf51-55f4-184f-a557-538205165ef2"],
Cell[64595, 1694, 426, 11, 22, "Print",ExpressionUUID->"fb102d44-405d-8646-afad-2d544bcb9f3a"],
Cell[65024, 1707, 424, 11, 22, "Print",ExpressionUUID->"8e2ce558-677b-d34a-84f1-7c4a72569e71"],
Cell[65451, 1720, 423, 11, 22, "Print",ExpressionUUID->"fb73418d-2a36-cd4c-a7f2-d134a480baee"],
Cell[65877, 1733, 424, 11, 22, "Print",ExpressionUUID->"78435af0-76a5-9b47-8c89-c903e05a511d"],
Cell[66304, 1746, 424, 11, 22, "Print",ExpressionUUID->"9e2cc5b6-9108-4c4e-88ae-10943447f002"],
Cell[66731, 1759, 426, 11, 22, "Print",ExpressionUUID->"b4b39c06-6f9f-ac46-a7b7-245b4e9f0c29"],
Cell[67160, 1772, 426, 11, 22, "Print",ExpressionUUID->"e047c466-45b0-e444-86e9-82870ff21026"],
Cell[67589, 1785, 426, 11, 22, "Print",ExpressionUUID->"e7791973-0fda-8346-a5b5-ac5758215c7a"],
Cell[68018, 1798, 424, 11, 22, "Print",ExpressionUUID->"7087f5c2-6773-da42-859e-009fb9524a8c"],
Cell[68445, 1811, 424, 11, 22, "Print",ExpressionUUID->"dcda077c-701f-0441-b1bf-e21ff5bb0876"],
Cell[68872, 1824, 426, 11, 22, "Print",ExpressionUUID->"f7634c11-136f-704b-8d9f-003f853bfc01"],
Cell[69301, 1837, 424, 11, 22, "Print",ExpressionUUID->"dcc98821-056c-8547-b411-aaa8eb9f1088"],
Cell[69728, 1850, 426, 11, 22, "Print",ExpressionUUID->"c1a171ab-124e-d14f-959a-8e02e73f8c68"],
Cell[70157, 1863, 424, 11, 22, "Print",ExpressionUUID->"be2500f4-0821-9648-9457-d8a7ff07cabd"],
Cell[70584, 1876, 424, 11, 22, "Print",ExpressionUUID->"58726c54-b78e-ce4d-b0d3-c72c3788f956"],
Cell[71011, 1889, 424, 11, 22, "Print",ExpressionUUID->"233cf02d-eab5-e94a-a57c-cb8251e46349"],
Cell[71438, 1902, 424, 11, 22, "Print",ExpressionUUID->"97f42ad8-3db1-d047-87d2-8d2189ad93bf"],
Cell[71865, 1915, 424, 11, 22, "Print",ExpressionUUID->"efc2e279-3422-5542-8057-41b8083218bf"],
Cell[72292, 1928, 424, 11, 22, "Print",ExpressionUUID->"9cc478e6-ad21-e144-a2d4-1f6f1f49a08a"],
Cell[72719, 1941, 426, 11, 22, "Print",ExpressionUUID->"51741364-e61b-144f-82e4-015145e3d0a4"],
Cell[73148, 1954, 424, 11, 22, "Print",ExpressionUUID->"715735e9-88b1-a647-9a61-316c37b063c1"],
Cell[73575, 1967, 426, 11, 22, "Print",ExpressionUUID->"32243146-a6fc-0b4c-9da2-80bbaec22dba"],
Cell[74004, 1980, 423, 11, 22, "Print",ExpressionUUID->"f1d07150-8086-be47-b2a4-a2dda715c583"],
Cell[74430, 1993, 426, 11, 22, "Print",ExpressionUUID->"6bea0981-772b-014a-8eac-d01a5defd6e3"],
Cell[74859, 2006, 426, 11, 22, "Print",ExpressionUUID->"9c505aa6-664c-4341-99ac-8b52d858657d"],
Cell[75288, 2019, 424, 11, 22, "Print",ExpressionUUID->"5f452616-0e30-8643-8a53-d6b4e9a75edb"],
Cell[75715, 2032, 424, 11, 22, "Print",ExpressionUUID->"86fa147c-7a3e-be4f-9f74-f743e980dcd8"],
Cell[76142, 2045, 424, 11, 22, "Print",ExpressionUUID->"4f32f32a-0431-004f-8ed5-fd4124f1e84a"],
Cell[76569, 2058, 424, 11, 22, "Print",ExpressionUUID->"5266b2ab-358d-de46-b298-02fa0656ae19"],
Cell[76996, 2071, 426, 11, 22, "Print",ExpressionUUID->"53e96382-b029-164e-902c-052a779f608a"],
Cell[77425, 2084, 426, 11, 22, "Print",ExpressionUUID->"87333da3-0009-664d-8985-9079296ddd38"],
Cell[77854, 2097, 424, 11, 22, "Print",ExpressionUUID->"dc73a0f8-1b3a-c645-9982-f79f68f92c3d"],
Cell[78281, 2110, 426, 11, 22, "Print",ExpressionUUID->"0fd72a04-476a-ac44-912e-f6c1dfc7d334"],
Cell[78710, 2123, 424, 11, 22, "Print",ExpressionUUID->"a11c28ff-87ba-3449-adfd-3c776722018a"],
Cell[79137, 2136, 426, 11, 22, "Print",ExpressionUUID->"89a1a8fe-0079-b846-afa5-5870b4db5c9d"],
Cell[79566, 2149, 424, 11, 22, "Print",ExpressionUUID->"c128e54f-aa90-3e46-bb48-2b69e1243158"],
Cell[79993, 2162, 426, 11, 22, "Print",ExpressionUUID->"355b7db5-a324-ee40-a13a-58ac44799de2"],
Cell[80422, 2175, 424, 11, 22, "Print",ExpressionUUID->"227f2840-94e3-8942-93b6-7cca09dc0c45"],
Cell[80849, 2188, 423, 11, 22, "Print",ExpressionUUID->"128ec188-f876-214f-9f90-7ea390c42531"],
Cell[81275, 2201, 426, 11, 22, "Print",ExpressionUUID->"83a4eebe-d107-a64e-9b4a-cab6192a77e5"],
Cell[81704, 2214, 424, 11, 22, "Print",ExpressionUUID->"ff0c2708-920e-d349-a955-7fc097cccfc5"],
Cell[82131, 2227, 423, 11, 22, "Print",ExpressionUUID->"39790d2e-d250-0e45-a815-b1e2f78937ec"],
Cell[82557, 2240, 426, 11, 22, "Print",ExpressionUUID->"1e6de219-0892-ae41-82a3-7391a8ea71d4"],
Cell[82986, 2253, 426, 11, 22, "Print",ExpressionUUID->"6fd22119-8f44-e445-9f74-968c53cb5198"],
Cell[83415, 2266, 426, 11, 22, "Print",ExpressionUUID->"c9a6a8aa-0c00-1940-b7f3-ad3f220f9f1d"],
Cell[83844, 2279, 426, 11, 22, "Print",ExpressionUUID->"be77e600-1170-8c49-828a-4a788def7d04"],
Cell[84273, 2292, 426, 11, 22, "Print",ExpressionUUID->"4cb78d88-78c4-cb42-93b3-8ed5c2ca477f"],
Cell[84702, 2305, 426, 11, 22, "Print",ExpressionUUID->"298f3d4b-87d5-e949-892f-75606ebd129d"],
Cell[85131, 2318, 426, 11, 22, "Print",ExpressionUUID->"946a075e-6c13-8d4e-8a37-d6dc105e556f"],
Cell[85560, 2331, 423, 11, 22, "Print",ExpressionUUID->"7982177f-6df8-a344-b5d3-17e7a1c01b30"],
Cell[85986, 2344, 426, 11, 22, "Print",ExpressionUUID->"2a384cc6-13e3-204e-8e86-bc5d9a6c3149"],
Cell[86415, 2357, 424, 11, 22, "Print",ExpressionUUID->"9fd25236-58b6-d24e-90ad-306fee2cb4d2"],
Cell[86842, 2370, 428, 11, 22, "Print",ExpressionUUID->"689be931-aa5c-3f4f-aaff-76920499e232"],
Cell[87273, 2383, 424, 11, 22, "Print",ExpressionUUID->"d67468fe-1e24-3a4f-bca1-0dfbd00fc03b"],
Cell[87700, 2396, 426, 11, 22, "Print",ExpressionUUID->"5faae6cb-6ec8-ce45-81b4-75ce93447d2e"],
Cell[88129, 2409, 424, 11, 22, "Print",ExpressionUUID->"c64ebb1d-2683-f74b-8bc2-ccffa53b9585"],
Cell[88556, 2422, 424, 11, 22, "Print",ExpressionUUID->"d89cd7ac-7857-3341-9d88-d82ba4422b85"],
Cell[88983, 2435, 424, 11, 22, "Print",ExpressionUUID->"65237b3e-4e3b-c046-879d-ba23daeb0339"],
Cell[89410, 2448, 424, 11, 22, "Print",ExpressionUUID->"4729903e-01d0-8344-9a36-78c150716c5b"],
Cell[89837, 2461, 424, 11, 22, "Print",ExpressionUUID->"a3ea87f4-01db-d840-96d8-84e14f942c8f"],
Cell[90264, 2474, 426, 11, 22, "Print",ExpressionUUID->"001f628d-f42f-fa48-aaa1-280a2657ad22"],
Cell[90693, 2487, 428, 11, 22, "Print",ExpressionUUID->"6671fa8c-d29e-fc41-9e8f-6a40877115e6"],
Cell[91124, 2500, 426, 11, 22, "Print",ExpressionUUID->"0aec0116-9b27-f642-a6db-9417aa78f5b0"],
Cell[91553, 2513, 424, 11, 22, "Print",ExpressionUUID->"9ab02c7d-41ae-7f46-bcc2-5de51cfe4695"],
Cell[91980, 2526, 424, 11, 22, "Print",ExpressionUUID->"9cd34829-4f2e-bc43-89f4-0003f3e2fb20"],
Cell[92407, 2539, 426, 11, 22, "Print",ExpressionUUID->"078c313e-e3fa-ea47-8da9-c1ff46f07e0a"],
Cell[92836, 2552, 426, 11, 22, "Print",ExpressionUUID->"b51fffb0-a81f-7644-9084-c9c0b13745d4"],
Cell[93265, 2565, 423, 11, 22, "Print",ExpressionUUID->"dbaff9b0-021f-774b-ab67-bb18ddcf9b61"],
Cell[93691, 2578, 426, 11, 22, "Print",ExpressionUUID->"0c8ca1f8-5e5d-bf49-8de1-ef5d040b736d"],
Cell[94120, 2591, 426, 11, 22, "Print",ExpressionUUID->"a63e3c34-4548-f342-878b-4656857205ae"],
Cell[94549, 2604, 428, 11, 22, "Print",ExpressionUUID->"01f6e861-e9d5-cd48-b02f-5b8bb93634c8"],
Cell[94980, 2617, 428, 11, 22, "Print",ExpressionUUID->"9ec85a36-41ee-3c4d-950d-21cc99a1e286"],
Cell[95411, 2630, 426, 11, 22, "Print",ExpressionUUID->"5bdf57b9-eded-8443-b691-635347029e64"],
Cell[95840, 2643, 426, 11, 22, "Print",ExpressionUUID->"2146d5ec-acd5-0d4d-8d76-b231313bfd15"],
Cell[96269, 2656, 426, 11, 22, "Print",ExpressionUUID->"3c1a3a59-606e-ae47-aaec-8ea8fe541a03"],
Cell[96698, 2669, 424, 11, 22, "Print",ExpressionUUID->"fdd89ff4-96e0-9042-8714-621acdfc65ff"],
Cell[97125, 2682, 426, 11, 22, "Print",ExpressionUUID->"a5bb1235-abb9-7f4d-b656-d7bb5c103aeb"],
Cell[97554, 2695, 426, 11, 22, "Print",ExpressionUUID->"a4622418-0985-6345-8b1e-65042ed314c7"],
Cell[97983, 2708, 424, 11, 22, "Print",ExpressionUUID->"60490f3c-1788-1c45-bbf4-2da0c1d9dc53"],
Cell[98410, 2721, 424, 11, 22, "Print",ExpressionUUID->"2e11c3ac-6b5e-7549-a3d0-1f829a21bf99"],
Cell[98837, 2734, 428, 11, 22, "Print",ExpressionUUID->"8d33ea33-4c58-884c-ba16-17c6044ede6e"],
Cell[99268, 2747, 426, 11, 22, "Print",ExpressionUUID->"f0128d8d-1a72-3940-84d3-728795f6c362"],
Cell[99697, 2760, 426, 11, 22, "Print",ExpressionUUID->"2ec0c04a-f916-1841-bea8-16f28cef1765"],
Cell[100126, 2773, 426, 11, 22, "Print",ExpressionUUID->"91cf20b2-270b-ba4f-a936-c7f3b4ef9743"],
Cell[100555, 2786, 424, 11, 22, "Print",ExpressionUUID->"894401e2-526c-064b-8417-2761d1d0efa3"],
Cell[100982, 2799, 426, 11, 22, "Print",ExpressionUUID->"aece05d5-452b-204b-8344-34ff8a24be6a"],
Cell[101411, 2812, 426, 11, 22, "Print",ExpressionUUID->"8867d7d8-77c9-2c4a-8ee7-4bdd603b544a"],
Cell[101840, 2825, 424, 11, 22, "Print",ExpressionUUID->"6e567017-365f-f147-b79d-36cb4a071d26"],
Cell[102267, 2838, 426, 11, 22, "Print",ExpressionUUID->"96a861bc-2d6e-d046-af86-52c6126bfc35"],
Cell[102696, 2851, 424, 11, 22, "Print",ExpressionUUID->"5301e9a3-5842-9349-a313-d1ed7e6c5f8f"],
Cell[103123, 2864, 428, 11, 22, "Print",ExpressionUUID->"8a5a3095-caaa-3c4e-be09-fa29117ba256"],
Cell[103554, 2877, 426, 11, 22, "Print",ExpressionUUID->"4ad7c7e8-e4fd-a143-8f46-3c2f2d7710a9"],
Cell[103983, 2890, 426, 11, 22, "Print",ExpressionUUID->"e13bc845-cb9e-ea4a-95a3-cc6419b5c9fe"],
Cell[104412, 2903, 426, 11, 22, "Print",ExpressionUUID->"49a7f2ba-b982-3347-8a16-ba4c41906cb6"],
Cell[104841, 2916, 424, 11, 22, "Print",ExpressionUUID->"2afa5229-cdcd-4e40-8a46-e1927f77973a"],
Cell[105268, 2929, 424, 11, 22, "Print",ExpressionUUID->"35d2347a-8311-a242-af5a-59b85ca30856"],
Cell[105695, 2942, 424, 11, 22, "Print",ExpressionUUID->"a0f00e1b-a18b-d048-8cd7-462b942d0d44"],
Cell[106122, 2955, 423, 11, 22, "Print",ExpressionUUID->"a35bb097-ab21-6940-887e-708689b5a24b"],
Cell[106548, 2968, 426, 11, 22, "Print",ExpressionUUID->"3641f4d9-b7d5-5c4a-999e-a2d2f305b0bf"],
Cell[106977, 2981, 424, 11, 22, "Print",ExpressionUUID->"c00a543e-7691-6e4b-8454-3d11fb440f8d"],
Cell[107404, 2994, 426, 11, 22, "Print",ExpressionUUID->"0cd9442a-5e48-a740-8c8a-e8e4fa19cc0d"],
Cell[107833, 3007, 425, 11, 22, "Print",ExpressionUUID->"cc967e7a-e8dd-f148-a425-e3f0e63d721d"],
Cell[108261, 3020, 428, 11, 22, "Print",ExpressionUUID->"10e94897-55ff-f448-9a2d-dc1fef57dc09"],
Cell[108692, 3033, 428, 11, 22, "Print",ExpressionUUID->"0e55a65b-73fd-3646-bc6b-6b83879b997e"],
Cell[109123, 3046, 426, 11, 22, "Print",ExpressionUUID->"126bdf7f-6a60-4c44-829c-a27127e7754f"],
Cell[109552, 3059, 424, 11, 22, "Print",ExpressionUUID->"1ba209c3-32cb-5240-8a44-db7b7d7f9bc9"],
Cell[109979, 3072, 426, 11, 22, "Print",ExpressionUUID->"d1cfcb6d-b1b7-c448-b9d4-e45002095af2"],
Cell[110408, 3085, 426, 11, 22, "Print",ExpressionUUID->"783176cf-45f4-c940-85fe-abcbe96aa724"],
Cell[110837, 3098, 426, 11, 22, "Print",ExpressionUUID->"4ef248c1-e7f8-df4e-b14c-190308d99cdb"],
Cell[111266, 3111, 426, 11, 22, "Print",ExpressionUUID->"0edb233b-193b-a445-a25e-abe4be84ebad"],
Cell[111695, 3124, 424, 11, 22, "Print",ExpressionUUID->"706aaec6-5640-af4d-b954-3f2a12ac5dbb"],
Cell[112122, 3137, 424, 11, 22, "Print",ExpressionUUID->"c2497048-7803-5748-9be4-3a77608a41d3"],
Cell[112549, 3150, 426, 11, 22, "Print",ExpressionUUID->"3371c7bd-7a43-914b-8d7a-d3eda74f1305"],
Cell[112978, 3163, 426, 11, 22, "Print",ExpressionUUID->"9d3703f7-6a51-6847-8a66-224d6aafb5d8"],
Cell[113407, 3176, 428, 11, 22, "Print",ExpressionUUID->"faa2a85f-ea72-c34a-a7b5-c9d2199829ce"],
Cell[113838, 3189, 426, 11, 22, "Print",ExpressionUUID->"2a8d7cdd-a8c2-2549-898c-1c2447d822eb"],
Cell[114267, 3202, 428, 11, 22, "Print",ExpressionUUID->"7ed394aa-44a7-0546-9eb9-08bba66eeafd"],
Cell[114698, 3215, 426, 11, 22, "Print",ExpressionUUID->"277c8797-a0be-d543-8a8e-8ce765113105"],
Cell[115127, 3228, 424, 11, 22, "Print",ExpressionUUID->"52bcd76e-60a5-b144-8836-1512711a5fa2"],
Cell[115554, 3241, 426, 11, 22, "Print",ExpressionUUID->"7ffb5726-cb15-3c49-8919-c239e31c7f04"],
Cell[115983, 3254, 426, 11, 22, "Print",ExpressionUUID->"baa1ad97-001f-3c4e-b1ce-858c69452be0"],
Cell[116412, 3267, 424, 11, 22, "Print",ExpressionUUID->"44fe4de5-52a1-984a-8763-d9230a2f9237"],
Cell[116839, 3280, 423, 11, 22, "Print",ExpressionUUID->"12cea979-4033-4e4f-b583-c10c5aa749ff"],
Cell[117265, 3293, 424, 11, 22, "Print",ExpressionUUID->"137b0faa-dd82-9c4e-9a83-3006e3e1858f"],
Cell[117692, 3306, 428, 11, 22, "Print",ExpressionUUID->"24a36764-c42e-434e-9ba5-27bb72cf90a5"],
Cell[118123, 3319, 428, 11, 22, "Print",ExpressionUUID->"79af030d-3861-5245-b17d-de7ca330a27a"],
Cell[118554, 3332, 426, 11, 22, "Print",ExpressionUUID->"c454f7a4-01d3-484f-96d3-6360b28fcb23"],
Cell[118983, 3345, 428, 11, 22, "Print",ExpressionUUID->"895f2e59-023a-3245-863a-56b42cea86fa"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/3._Lemmas_10.36_and_10.37.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    202224,       5572]
NotebookOptionsPosition[    175565,       5279]
NotebookOutlinePosition[    175971,       5295]
CellTagsIndexPosition[    175928,       5292]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Integrals", " ", "and", " ", "coefficients"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"1", "+", "i"}], "2"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["i", "2"], "+", "j"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"Gamma", "[", "j", "]"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Int2", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "i", "-", "j"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "i"}], "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "-", 
         FractionBox["i", "2"], "+", "j"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", "j", "]"}]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Boole", "[", 
     RowBox[{"k", "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", "2"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"*", " ", "ci", " ", "for", " ", "i"}], "=", "1"}], ",", "...", 
     ",", "6"}], " ", "**)"}], "\n", 
   RowBox[{
    RowBox[{"c1", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "2"}], "-", "4"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "1"}], ",", "n"}], "]"}]}], 
         "-", 
         RowBox[{
          RowBox[{"n", "/", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "+", "1"}], ",", "n"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "-", "20"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "+", "3"}], ",", "n"}], "]"}]}], 
         "+", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "5"}], ",", "n"}], "]"}]}], 
        ")"}], ",", "1"}], "]"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "8"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "3"}], " ", "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"n", "^", "2"}]}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "6"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "3"}], ",", 
            RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"n", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "10"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "6"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "1"}], ",", 
            RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "-", 
             RowBox[{"6", " ", "n"}], "-", "4"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"n", "-", "6"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "+", "1"}], ",", 
            RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "3"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}], ")"}], ",", "1"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "-", "5"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], " ", "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "2"}], "-", 
              RowBox[{"2", " ", "n"}], "-", "4"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "5"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "3"}], ",", 
            RowBox[{"n", "-", "2"}]}], "]"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "5"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "1"}], ",", 
            RowBox[{"n", "-", "2"}]}], "]"}]}], "+", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "1"}], ",", 
           RowBox[{"n", "-", "2"}]}], "]"}]}], ")"}], ",", "1"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"Int2", "[", 
        RowBox[{
         RowBox[{"n", "+", "k", "+", "m", "-", "3"}], ",", 
         RowBox[{"n", "-", "3"}]}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c5", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "^", "2"}]}], "/", "2"}], " ", "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"Int2", "[", 
        RowBox[{
         RowBox[{"n", "+", "k", "+", "m", "-", "5"}], ",", 
         RowBox[{"n", "-", "4"}]}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c6", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "*", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"Int2", "[", 
        RowBox[{
         RowBox[{"n", "+", "k", "+", "m", "-", "7"}], ",", 
         RowBox[{"n", "-", "5"}]}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"*", " ", "barci", " ", "for", " ", "i"}], "=", "1"}], ",", "...",
      ",", "10"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc1", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c3", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "-", 
         RowBox[{"2", "n"}], "-", "8", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "10"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m", "-", "2"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"c2", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "-", 
         RowBox[{"4", "n"}], "+", "12"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "2"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}]}], "+", "16"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"8", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}]}], "+", 
         RowBox[{"16", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc2", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "6"}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}]}], "+", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", "^", "2"}], "-", 
            RowBox[{"8", "n"}], "+", "20"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "^", "2"}]}], "+", "16"}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc3", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "k", " ", "m"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "4", "k", " ", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc4", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c3", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], 
      RowBox[{"2", "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"8", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc5", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], 
     RowBox[{"4", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc6", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"c6", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "4", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "4"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc7", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"c4", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
     RowBox[{"8", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc8", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c5", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "8", 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "k", " ", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", "k", " ", 
         RowBox[{"m", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "+", 
        RowBox[{"8", "k", " ", 
         RowBox[{"m", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}]}], 
       ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc9", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c6", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", "4"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "n"}], "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "n"}], "-", "2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "4"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}]}], "-", "4"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"n", "^", "3"}]}], "-", 
           RowBox[{"12", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"36", "n"}], "+", "64"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"28", "n"}], "+", "28"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "m", "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"16", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", 
             RowBox[{"(", 
              RowBox[{"k", "+", "m"}], ")"}]}], "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{"8", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "n"}], "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", 
           RowBox[{"8", "n"}], "+", "20"}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "-", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "n"}], "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "-", 
         RowBox[{"8", "n"}], "+", "20"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"12", "n"}], "+", "28"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"8", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"8", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
       ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc10", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "n"}], "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "n"}], "-", "2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], ")"}]}],
      "-", 
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "n"}], "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "6"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
       ")"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"*", " ", "barcprimei", " ", "from", " ", "i"}], "=", "1"}], 
     ",", "...", ",", "8"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime1", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc3", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "/", "8"}], "*", 
      " ", 
      RowBox[{"barc1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "k"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], "k", " ", "m", 
         " ", 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"barc1", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}], "/", "4"}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"barc4", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
        RowBox[{"2", "k", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"k", "^", "2"}], 
         RowBox[{"barc7", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"k", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime2", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], "k", " ", "m", " ", 
      RowBox[{"barc5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"barc1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], "/", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"barc4", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "^", "2"}], "+", 
        RowBox[{"m", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"barc7", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime3", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc2", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{"barc6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"barc5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime4", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"barc6", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime5", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc8", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
     RowBox[{"k", " ", 
      RowBox[{"m", "/", "2"}], " ", 
      RowBox[{"barc2", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
     RowBox[{"k", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "k", "+", "m", "-", "8"}], ")"}], 
      RowBox[{"barc5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", " ", 
         RowBox[{"m", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "\[Minus]", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"k", "+", "m", "\[Minus]", "2"}], ")"}]}], "\[Minus]", 
        RowBox[{"k", " ", "m", 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "\[Minus]", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "+", "m", "\[Minus]", "2"}], ")"}]}], "+", 
        RowBox[{"k", " ", "m", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "k", "+", "m", "\[Minus]", "4"}], 
          ")"}]}]}], ")"}], 
      RowBox[{"barc6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime6", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "k"}], " ", "m", " ", 
     RowBox[{"barc6", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime7", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc9", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", " ", 
     RowBox[{
      RowBox[{"barc2", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{
       RowBox[{"barc5", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "\[Minus]", "3"}], ")"}], "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "\[Minus]", "1"}], ")"}], "^", "2"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"k", "+", "m", "\[Minus]", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "\[Minus]", "6"}], ")"}]}], "+", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m"}], ")"}], "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "m", "\[Minus]", "2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "\[Minus]", "1"}], ")"}]}]}], "\[Minus]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "\[Minus]", "3"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "\[Minus]", "2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "\[Minus]", "1"}], ")"}], "^", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "^", "2"}], "+", 
           RowBox[{"m", "^", "2"}], "\[Minus]", 
           RowBox[{"5", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}]}], "+", "12"}], ")"}]}], 
        "\[Minus]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "\[Minus]", "3"}], ")"}], 
         RowBox[{"n", "/", 
          RowBox[{"(", 
           RowBox[{"n", "\[Minus]", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m", "\[Minus]", "2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "m", "\[Minus]", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "\[Minus]", "1"}], " ", ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "\[Minus]", "6"}], ")"}]}], 
        "\[Minus]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "\[Minus]", "3"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"n", "\[Minus]", "1"}], ")"}]}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "^", "2"}], "+", 
           RowBox[{"m", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "\[Minus]", "4"}], ")"}]}]}], ")"}]}]}], ")"}], 
      RowBox[{"barc6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime8", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc10", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "\[Minus]", 
         RowBox[{"4", "n"}], "+", "7"}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "\[Minus]", "1"}], ")"}], "^", "2"}]}], " ", 
      RowBox[{"barc6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.961117505263114*^9, 3.961117536320862*^9}, 
   3.9612066513202195`*^9, {3.9612066926372633`*^9, 3.961206708628854*^9}, {
   3.9658771765215635`*^9, 3.965877176730997*^9}, {3.966722626889255*^9, 
   3.966722644504883*^9}, {3.966723722858038*^9, 3.96672377266313*^9}, {
   3.966723990842069*^9, 3.966723999859131*^9}, 3.9667242001582985`*^9, {
   3.9667242764873676`*^9, 3.966724317881972*^9}, {3.966724397248305*^9, 
   3.966724510286797*^9}, {3.966727567477476*^9, 3.9667275783748918`*^9}, 
   3.966728736640703*^9},ExpressionUUID->"5b112446-c150-4ca5-a4af-\
8f2241621037"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.966724523588276*^9},ExpressionUUID->"cf6d41de-c9cf-2a46-bf0a-\
054f9b00903f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Case", " ", "1"}], ":", " ", 
     RowBox[{
     "Estimate", " ", "of", " ", "$I_", "1", "$", " ", "with", " ", "$H"}]}], 
    " ", "=", " ", "D$"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", " ", "Definition", " ", "of", " ", "the", " ", "matrix"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MatD", "[", 
    RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "d", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
       "lambdaq", ",", "lambdaqPrime", ",", "M"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}], "+", "1"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "0"}], ",", 
        RowBox[{"q", "<=", 
         RowBox[{"Msize", "-", "1"}]}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "0"}], ",", 
           RowBox[{"qPrime", "<=", 
            RowBox[{"Msize", "-", "1"}]}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lambdaq", "=", 
             RowBox[{
              RowBox[{"-", "q"}], 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "q"}], "+", 
                RowBox[{"2", "s"}], "-", "2"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lambdaqPrime", "=", 
             RowBox[{
              RowBox[{"-", "qPrime"}], 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "qPrime"}], "+", 
                RowBox[{"2", "s"}], "-", "2"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"q", "+", "1"}], ",", 
                RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"10", "^", "10"}], ")"}], "^", 
               RowBox[{"Theta", "[", 
                RowBox[{"n", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k", "+", "m"}], ")"}], "/", "2"}]}], "]"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"barcprime1", "[", 
                 RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
                RowBox[{
                 RowBox[{"barcprime2", "[", 
                  RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "lambdaq"}], 
                "+", 
                RowBox[{
                 RowBox[{"barcprime3", "[", 
                  RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "lambdaq", 
                 "*", "lambdaqPrime"}], "+", 
                RowBox[{
                 RowBox[{"barcprime4", "[", 
                  RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "lambdaq", 
                 "*", "lambdaqPrime", "*", 
                 RowBox[{"(", 
                  RowBox[{"lambdaq", "+", "lambdaqPrime"}], ")"}]}]}], 
               ")"}]}]}]}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], 
      ";", "\[IndentingNewLine]", "M"}]}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{"//", " ", "MatrixForm"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9667245361249447`*^9, 3.9667245590630474`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"db421439-f639-ad43-b56f-915e2e3aa637"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Checking", " ", "the", " ", "positive", " ", "definiteness"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "10"}], ",", 
     RowBox[{"n", "<=", "32"}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"s", "=", "2"}], ",", 
       RowBox[{"s", "<=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "]"}]}], ",", 
       RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<{n,s}=\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "s"}], "}"}], ",", 
         RowBox[{"\"\<: \>\"", 
          RowBox[{"PositiveDefiniteMatrixQ", "[", 
           RowBox[{"MatD", "[", 
            RowBox[{"n", ",", "s"}], "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", " ", "The", " ", "first", " ", "negative", " ", "eigenvalue", " ", 
      "appears", " ", "when", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", "s"}], "}"}]}], "=", 
     RowBox[{"{", 
      RowBox[{"27", ",", "2"}], "}"}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.96672456544145*^9, 3.966724572924759*^9}, {
  3.9667246614915123`*^9, 3.9667246931320763`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"6181a0d9-6cf5-594f-b7bb-61a4aa6faacf"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"10", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {10, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250633841305`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"ecfa4170-6361-ae4b-990f-6e2232b43bb9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"11", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {11, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250633891296`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"954a18f5-aa60-3b42-9377-efd624a2bed8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {12, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672506339513*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"71dd651e-6261-1349-b11f-e563d6ff115c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {12, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063399128*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f835ab96-89f4-614e-8624-0a743190b0e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {13, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063402132*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"73c0d474-9486-cc49-9f49-74bb8a515e3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {13, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634041576`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"e26c074a-8298-9745-b1d3-c5c3777435fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634061546`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"c51c88d9-b71b-a44a-9843-9aa62534c54e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634081554`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"22559f3e-b518-4740-852c-8563da0334ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634101543`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"89081b44-cd49-b74f-bb9a-b2dd4ba3becb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063414156*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"40815f94-904b-3d48-9ae1-bf8e7a7c9b33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063417143*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f2c0d7df-d3ae-db48-8fda-fe956f68bd0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634191914`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"06eee682-3c13-1943-bbdb-bd6badaa7c73"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063421192*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"af1fc4ce-4e4a-5444-a546-1319960c88f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063423191*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"4d996f28-3517-9445-9037-5e155d47e073"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063425188*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"91c96fcc-fe32-5f46-b793-b1bceb517767"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672506342721*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"081abf11-6957-0f45-bdc9-95c6e8aefa3a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634312057`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"31340853-d1d4-d948-b152-43708377d96f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634332066`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"d754ca69-3c72-1c40-8d85-5c4fc0e54f20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634351883`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a0675cc8-463a-0747-a19e-430ad25a326a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063437189*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"2eca6bf4-93c8-8549-8ab7-8f764e4d47dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063439188*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"34ab0026-1d3e-0246-88bf-787fd713108f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063441189*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"8ffc57ea-0e09-fe4e-baf8-7d6eb9e7dcda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063443207*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"b5e9cafc-ed10-0e4e-9bf6-f840669ae302"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063446207*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a552c92a-ea98-1043-8a6f-3687fcd880d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063448189*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"9a782b74-696c-7e4f-9b3e-4f048669b2f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063484188*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"54719373-28f6-f34d-90f1-8cdb26a4978f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063490206*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"c631eeb9-84d8-3f4e-aeaa-ffaa64969ee8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634942055`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"c164c335-849e-454f-ac4d-8111eccce331"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634962044`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"99be5d89-74d8-8241-999c-7f997e10bbca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063498207*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"89fb5871-e4d6-4a4c-9e38-e684b89bb40c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250634992027`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"e42919c1-b355-5d48-a4c1-912fcb9d6e1d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635012074`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"1c55237d-e634-d24f-ae69-e4b0a9f57b4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063503233*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"3e5e2009-101a-1d44-8dfe-650dfba499db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063505234*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"8ad87a61-3881-d348-a3af-446a438695dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063508219*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"770e4828-dbee-5640-99a8-259ed566c2b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635102177`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"956fcafe-0c13-fb4d-adcf-9491d257fd4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635122185`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"0cd9a558-2e4d-3746-819b-ed3ac73a9306"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635293064`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"09bb9b21-b957-ae4d-835f-61caec73b770"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635363255`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"89c1b254-9218-d44e-8802-26886804c9c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635383224`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"2b613f73-56ed-9448-87f2-6f6bb0795177"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063541334*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"d3012340-eba8-7749-86f4-b4eb529e9f0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635433216`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"9ef061c1-ad61-2644-9f1a-b5a1330ff459"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635603237`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"d6011a51-fac8-9046-9707-d8777938a35d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635643215`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"eb2247ff-cab5-cc4f-9ddc-99605eff159a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063567335*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"fc328c3a-304d-dd42-8968-4e8258aefb76"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635693073`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"d292782c-d731-5f46-984a-02a545d6c4d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635743065`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"bb1d63d2-264a-f64c-975b-8074ca4cefa5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250635763397`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f717bee6-8a27-0b4a-b737-773dbc5b58af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063578308*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"07b5f71a-42ca-234a-b1bb-f60682fbd104"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063601324*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"734452ce-2dac-e64a-9e61-aa4da446b5ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250636195335`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"e352cc4c-4918-9d43-a15d-3352bb847e90"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250636375313`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f75e3193-f3de-4e49-a361-2979831f848f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250636405296`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"fe8b917b-fab7-0947-944d-1b0fabfc707f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250636575623`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f0f32436-1724-d941-91f3-9fca3e040d13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063660534*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"e9294d20-0b6b-9e43-9838-31d40466e6e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250636635303`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"40340ec6-c876-7043-a436-a946edbee157"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063665516*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"478cd459-c791-e441-b60c-76bb95050a4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250636815147`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"99511dfa-bd32-e245-9979-9017dfecbb28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063688875*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a3eb1e3f-225f-3545-934d-a97efe13c63a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250636908913`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"4d6c7aff-2c9a-7f42-8983-2672983b75c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250636928864`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"ca57c713-0bbc-4448-8508-5efa0bc75518"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063694887*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"3e8e6d33-b6a1-e048-b498-8f03575f06c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063698889*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"1ac0a887-8779-fb42-b2e8-2db6bc66385e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250637008724`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"fe84a495-dc63-8743-a23b-99025b770c78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063725868*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"e660c355-247f-404c-a92b-b14913b0e870"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250637578545`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"46cabc72-c831-9b45-8175-f1149ae3b312"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250637767906`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"392f16ab-6532-3a40-8145-adda05195d28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250637957897`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"6ff8297e-c661-ff48-a594-51a2e2580324"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638007793`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"d5765c64-f0ae-6e43-805f-16ae7af00eb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638179626`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"70f89e07-9cc2-b440-bfee-f8093499ac94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638223286`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"91a1ec96-7f03-3948-8cda-45173e10c281"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638243275`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a311a100-645b-9942-b070-b9c8c6d98fd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638415413`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"25aecc3b-3d99-a74c-a9fc-2b0903646a21"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638445415`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"ff818508-90e0-8e4d-b0ca-d66ffce6830b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638610497`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"48d66245-3de5-6245-b803-21f799d81169"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638664036`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a40980cc-7bea-cc4a-b533-3813d2594391"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638827*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a3192b11-fe4c-2d40-823f-c68c9d64485e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063889683*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"4921a1ec-4551-814a-97cd-e267540d7c62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638916836`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"af2ea172-68b0-7c41-a690-b23361bb1ad2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638936825`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"d4e8715a-9a47-4e44-9aa1-83d12b1f40bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250638956985`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"ec84ef2d-605b-c24d-bcf5-db502dedf2f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {27, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250639285927`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"9495a5f4-95af-9140-b657-105d49c4b0bf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250639644356`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"782d2834-07a0-1e44-b270-48cd1ca2968d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725063994953*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a8e040c6-48d9-ff47-a03c-79765b8eb2f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064015959*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"18ba1229-209c-ee41-b8ad-0ba4ab55302e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250640384617`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"0e758612-7a85-304f-a6d3-8dc6dca8e866"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064042465*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a834014c-3dc8-2446-a155-8204fae3d15f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064044462*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"464c837a-0de5-0e43-a59d-1ae39632c840"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672506404846*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"2be99b84-01a7-bc4b-9af5-518b8bb2f980"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064050461*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"7e29f59e-63e8-9347-a320-fc318956d24c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {28, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250640714703`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a346eabb-daa9-064d-a378-58776d386b09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064094326*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f15bc898-2721-ff40-af48-47a334326269"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064111767*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"8ac41313-946a-b943-9a84-a56e72a56a5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064134739*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"c32caa79-0ac3-8249-97f4-5d66239f0715"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250641382504`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"5a8df802-910e-e642-bf32-9f98666bf856"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250641412487`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"3ee01cea-3d94-a445-a71e-2e523ebb9e41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250641592484`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"bc393a92-b92d-9148-ad52-d9ae4f53c9cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250641672516`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"4505b094-31af-4b46-939f-835b366ebcf9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250641692505`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"dfac4276-cab5-e146-b8eb-c66b802f1bd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064171278*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"c767917e-a066-b542-afc1-b8d5545bcefd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {29, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672506419825*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"360b9962-7f09-9d47-b771-ea7be009add1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250642481384`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"62589bd2-88eb-f042-b24c-77ed31297333"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064292263*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"60f93b70-3a73-c54f-8921-741847bbbdb3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250643274727`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"38a5317b-a2f9-5f44-ae96-f3aea46119ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250643466015`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f890e473-f3d3-5643-9cf8-738c241cb0cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064364958*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f000ddc6-33a8-a24a-834f-7aeca2b38c27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672506437096*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"94ac3a2e-0bd4-8545-8b8c-115941e2ec16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064390127*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"1a3611c5-2e8b-334f-9382-e55da37a12b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064394293*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"4503d57a-ffc4-134b-a3a6-44ce488646c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064397293*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f5da6b8a-d056-fe45-a5fe-5761aa66e072"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {30, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250644132996`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"acce4ae6-861f-a442-a5e8-6991cb091249"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064434868*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"3dfe1701-c7d4-b74f-a784-b04d47d35f99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250644698696`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f4ca04ec-0efa-cc45-9cbb-414cc83895b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250644768677`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"c8cc3347-21aa-6e4c-959e-7e080e0dd52e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250644958687`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"f45b3995-0e33-9841-a92d-417ed0e1d69f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250644998665`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"2319ddb1-8ee2-a841-8a0e-b6d67c4f425a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064515873*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"bd409e92-3132-ba4a-9370-963851769f5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250645244026`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"931b36fe-1660-9b44-8794-206c17c3c0e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250645264034`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"927f6855-26af-dd46-b405-3403eb9f0385"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250645294037`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"de60252c-18ad-784c-ae4b-11d11b64917c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064532404*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a1c98a63-e059-7d44-ae98-bf5f1d05116c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {31, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250645818405`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"9fb9544a-155b-de47-8552-a2244736b32e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250646322594`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"0aa89e8c-5dcc-8648-9dfc-0375d920b21b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.96672506468351*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"088d929a-3f8a-da42-a2aa-5faebdee3178"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064717863*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"ee1505b9-176a-bc4b-bbc7-a873ee60f696"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064750988*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"c0078358-655e-e34d-a344-3551aa6b58e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250647701626`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"3250ae53-62b1-ea43-b9c4-0742578310b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250647896805`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"40d748f5-dfa4-b44f-975b-3164c308d0e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064809183*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"6e565085-709b-6f48-9685-472e3487bfc5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064813389*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"116252e3-ad2a-2448-9519-b2c3c6b90b4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250648153896`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"c7613acb-6c20-3744-b90a-8426926b79e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250648173885`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"96e2781b-02ce-d646-a3fc-c396e85b9cae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {32, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250648395977`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"6db620b3-774e-ef4c-b2b2-83b2b3fd61ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064874466*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"91fd15f1-ffaa-c543-b0b7-260b8d6ecafc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250648989677`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"1be53e61-b4c8-1244-8109-d30597783bb3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250649235287`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"9004768c-f6b9-fc49-99d5-523c4ffc3f03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064945528*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"3552ffa1-6f4c-2847-9c44-50040b7b2040"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064952944*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"bbc8ceff-c974-3545-b220-4eae425f5395"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250649711933`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"d60d261c-52f8-0d44-81a9-5232824c35fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064975193*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"bc9364d3-f50e-1840-9ec1-f82c02bcd6e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064977194*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"7dabab15-ae7a-724a-8562-05e3a1e420cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250649791946`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"19305f5a-efc5-c847-ae46-59846d5740bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.966725064982193*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"2dbb1a78-5473-c949-bb15-7689444661e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "13"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 13}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{3.9667250649841957`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[203]:=",ExpressionUUID->"a85919c9-52cb-bb4a-beee-060a226e09e7"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9667245836974983`*^9},ExpressionUUID->"51d6ed35-1bd7-7c4b-b470-\
d869e2333626"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Case", " ", "2"}], ":", " ", 
     RowBox[{
     "Estimate", " ", "of", " ", "$I_", "1", "$", " ", "with", " ", "$H"}]}], 
    " ", "=", " ", "W$"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", " ", "Definition", " ", "of", " ", "the", " ", "matrix"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MatW", "[", 
    RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "d", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
       "lambdaq", ",", "lambdaqPrime", ",", "M"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", 
       RowBox[{"Floor", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "1"}], ",", 
        RowBox[{"q", "<=", "Msize"}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "1"}], ",", 
           RowBox[{"qPrime", "<=", "Msize"}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lambdaq", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], 
              RowBox[{"(", 
               RowBox[{"s", "+", 
                RowBox[{"2", "q"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "q"}], "+", "s", "-", "2"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lambdaqPrime", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "2"}], 
              RowBox[{"(", 
               RowBox[{"s", "+", 
                RowBox[{"2", "qPrime"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "qPrime"}], "+", "s", "-", "2"}], ")"}]}]}], ";",
             "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"10", "^", "10"}], ")"}], "^", 
               RowBox[{"Theta", "[", 
                RowBox[{"n", ",", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k", "+", "m"}], ")"}], "/", "2"}]}], "]"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "s", 
                 RowBox[{"(", 
                  RowBox[{"n", "+", "s"}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"barcprime1", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"barcprime2", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
                    "lambdaq"}], "+", 
                   RowBox[{
                    RowBox[{"barcprime3", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "lambdaq", 
                    "*", "lambdaqPrime"}], "+", 
                   RowBox[{
                    RowBox[{"barcprime4", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "lambdaq", 
                    "*", "lambdaqPrime", "*", 
                    RowBox[{"(", 
                    RowBox[{"lambdaq", "+", "lambdaqPrime"}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "+", "s"}], ")"}], "^", "2"}], 
                 RowBox[{"s", "^", "2"}], 
                 RowBox[{"barcprime5", "[", 
                  RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "+", "s"}], ")"}], "^", "2"}], 
                 RowBox[{"s", "^", "2"}], 
                 RowBox[{"barcprime6", "[", 
                  RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"q", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"qPrime", "-", "1"}], ")"}]}], "+", 
                   RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"s", "+", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"q", "+", "qPrime", "-", "2"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", 
                    RowBox[{"2", "s"}]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"s", "+", "1"}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}]}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], 
      ";", "\[IndentingNewLine]", "M"}]}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{"//", " ", "MatrixForm"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{3.966724534109083*^9, 3.966724590720928*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"fd19c9e1-5f90-5d49-ba54-c917d07f7117"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Checking", " ", "the", " ", "positive", " ", "definiteness"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "12"}], ",", 
     RowBox[{"n", "<=", "32"}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"s", "=", "1"}], ",", 
       RowBox[{"s", "<=", 
        RowBox[{
         RowBox[{"Floor", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "]"}], "-", "2"}]}], 
       ",", 
       RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<{n,s}=\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "s"}], "}"}], ",", 
         RowBox[{"\"\<: \>\"", 
          RowBox[{"PositiveDefiniteMatrixQ", "[", 
           RowBox[{"MatW", "[", 
            RowBox[{"n", ",", "s"}], "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", " ", "The", " ", "first", " ", "negative", " ", "eigenvalue", " ", 
      "appears", " ", "when", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", "s"}], "}"}]}], "=", 
     RowBox[{"{", 
      RowBox[{"30", ",", "1"}], "}"}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.9611180598222847`*^9, 3.9611180847862883`*^9}, {
   3.966724617884268*^9, 3.966724618919859*^9}, 3.9667246531591988`*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"86522896-cd79-4715-9453-39c3285fa231"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"12", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {12, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820348835`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"e2eee38c-4bb4-d843-be5a-f529891ff5ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"13", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {13, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082038883*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"82680d54-0e7c-ff48-af92-aac53e1af4fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820438824`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"610c9f40-7708-b542-a69f-d816ba6745ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820468826`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"350375c6-b4f2-db44-98e8-eedfb9a38176"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082051882*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"32b9ebeb-418e-d04f-b560-c8dfcffdf658"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820538845`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"e54de386-fbf1-1a4a-a6b0-8722e9bf12fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820558815`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"059a0091-ddea-4140-a90f-cb757cdf11f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820578823`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"d871fe04-7310-dd4f-ae48-d832b8541a55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082059868*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"c1ff4e49-516e-9547-a069-65aa06092176"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082062893*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"44cee103-8b50-d84a-8018-a139e1e3df9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082064869*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"e85db502-8fbb-6b4b-8d7d-cb5729e29a26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.96672508206789*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"06cdd8d2-8596-a343-b85a-8decf4d4e19d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082069868*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"4c16879f-d05b-794d-9bef-09a0fb0c9661"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820718822`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"af3541dd-554f-7942-b36f-6a7ed0e5173a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820748844`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"7212e459-857f-a444-92d3-849edf187581"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082076868*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"0c11ecd0-cef7-1149-94df-07ed09dc8c2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820788956`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"1a5b50be-f634-8548-b9a7-37e50808c447"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082081993*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"135ce730-8f2b-3045-87ce-95b74c94d4fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820850105`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"f3915c6e-e948-d144-beff-5f3f6fa5456b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820870075`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"117e588f-5a7c-ae4b-a976-e874b66751c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820890083`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"4301f3be-992a-1e42-9953-1606ca744505"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082091009*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"1ffbfdda-01ea-f94e-8331-66ebadd23768"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820945225`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"7e36f700-4623-f241-b69f-3089d973a2d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250820991898`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"ba2cd357-82f6-3c43-bca2-5aa564cfe2e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250821011963`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"35758a9b-5994-9149-b490-cdf15388cb16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082140991*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"96b8f6d2-0c6f-7848-bd8b-9bf6f890f310"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082147949*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"9860d2e8-86e8-5d4d-a9f2-e525a7b01944"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082149946*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"15f17c32-9c35-d24e-b318-4217336ec373"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082151947*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"552c96f3-f8ed-0f4e-8224-92e171a8b428"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250821540737`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"ecf81e0d-5c11-584c-b569-2dcd9a9cedc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082155958*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"2564fc1a-10f8-ba43-bf20-32ac33f96cbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250821599445`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"948b43ac-f69a-ad4c-8965-ba9b73824007"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250821619625`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"7992f505-0fa6-cf4c-b5cf-bc5608e48eec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250821639576`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"9361f08b-4add-0240-9107-28e954b90edd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082165943*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"743495c3-4b4a-1e48-a063-0b63326f4236"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082167946*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"ccb34fa4-4402-8f4c-8ca0-40cf01e9b9cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082178177*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"a9870bc5-704a-0f48-9c20-93ef8446c687"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250821937256`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"93edeb6b-e312-3c48-865c-95a9ac253f89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250822027397`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"2357e46a-73d7-a94a-9b39-eda0f568f486"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250822118206`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"972128af-79a7-bc44-8536-b639b599147e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250822158203`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"5b587fb2-ba16-3d4e-9661-5eae0f9a397b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082217825*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"706c682b-0b7d-2a4c-8a31-e5e6fefc5c4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250822279053`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"ea2319b1-d277-264a-971d-433de1cd1ed6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082238203*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"729e49d6-d9d4-fc46-84c3-17785391fd52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082243225*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"931ac40c-468e-0446-8611-429d64a4c388"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250822472286`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"609c1280-c3a1-4241-b494-026ef0730ee7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250822502117`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"86696958-f899-414f-b16c-a9c43d6d57c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250822546463`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"bfa8a5ab-2cb6-264a-b47e-0374f195c73b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082256645*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"c1dc437f-5a8d-dc4e-a410-2b7ddcd54781"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250822856693`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"5e07103d-9f9b-6e42-a41c-8d5bca6654a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082306566*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"ccb48c1b-83f6-9d41-9aaa-6cbc7a747353"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250823258743`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"6c35137a-aa32-b949-a76e-f93f80a7225f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082339422*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"4a9e01df-8839-ea4e-89ca-fd850894a505"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082350809*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"cd47899e-ae10-8f47-bc61-b8d68e012116"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082353895*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"65e24d51-1f12-614e-afb2-c40e96c3ef4c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082356886*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"5fd63279-1e3a-8946-925b-412af4370cd6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250823713017`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"cca439e6-a7d2-cc49-a572-7fff428f41be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082385643*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"283e5441-abfa-7047-adf3-21eb848c9a15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082395193*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"827a8297-b638-6c44-8538-371b57580504"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082404207*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"ebb5378c-184e-1548-b985-b529d855f21d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082407192*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"8ba2a666-19ba-c940-be29-f49ab2c3ff37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082411232*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"8f686cb5-108f-744f-9add-5fa84499a963"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082413225*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"ebc2c871-1214-d646-866c-71093ac2c2e9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082415226*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"2caf8798-a8a7-e244-b2af-e6652f8661f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250824442215`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"7e5b50de-098e-ea4a-af69-f8198bd3248b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250824818897`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"2dd8ab7f-eb6a-dc4f-acca-55cef9bb569d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082500845*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"dbc88f19-e485-1a42-b8b5-3268cc4aef35"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082521105*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"e993dfc1-94c9-6d49-9479-efeb1c20afb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250825301037`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"e8382572-9c64-304d-94c5-3a279df24c77"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250825411205`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"32a24bd4-b36d-414a-9c74-acf3b4ed9b5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082544115*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"b2d5d010-c3b4-3c4d-8bf6-5fe0000fe097"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082546116*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"94c59868-ae25-704d-a2ac-48d18fd7e665"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250825684566`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"9d0b29ea-393c-104b-af0d-c042f44cb1a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250825844936`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"5b64a015-6202-b944-90db-2c8978bbd7e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082600004*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"141aac0e-ca5f-274d-af34-ad66dbd38bbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250826100025`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"bc195507-5e99-0449-b9cb-b525a57751aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082621004*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"2d121b14-e1ba-0a4b-80fc-e454e1cca010"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250826250057`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"3e34687d-2591-7644-8edb-5850eec4adce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082630144*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"a83b6505-5d2d-8040-9672-d92ed846e9c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082632122*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"af7979ab-21f0-f54c-80e5-a55ea803dade"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250826340065`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"c626ae2f-7d20-ca4d-a8da-59639bc42057"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 1}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250826850376`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"9b384c2a-c8ac-2a48-a4fc-85b86cfb7332"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250827183094`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"6731a5d8-a710-8a4b-9061-d03ab6394e86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250827547417`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"e6bb2adb-6006-b04f-b581-f8473838188d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082774742*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"f5b140e7-5587-4447-8e58-4e0be2936b14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250827942505`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"09932027-2040-2247-adb8-45153edd4cc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082805277*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"37710e91-6842-5a45-a3f7-b16cc704ba22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082814266*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"36bf863f-2ef6-944a-a905-5ca53d7ca1e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250828192616`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"10025c35-418b-f247-935a-959e2e6bf0ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250828212585`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"e085e726-b33a-a845-96fb-0a74162b313f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {30, 1}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250828454895`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"cf298bf8-9d32-a34c-b734-4ef5905f5cfe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082870489*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"d34704ab-0ef7-8d4c-aa17-b238b66c033a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082887493*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"7ab00269-90a3-d44b-be51-ee25049dcc4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250829034576`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"6a3ae1ae-e9e4-6b48-b30b-ee82a7a332f0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082913561*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"8c6b4b99-078c-8b47-8947-aef3f9ba8e0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082925558*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"c0a503ea-1dee-774e-bb8d-821f60816664"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082929556*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"10be48d0-eee8-0040-9b77-91f7b24b0850"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082932562*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"cbba1109-2b47-c642-b3d6-2f6a83610c36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082934561*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"25529976-1922-4543-b645-e30af9a77646"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082936558*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"0995d0df-4e25-9c40-bf5a-1d6c531891a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {31, 1}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725082987858*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"f94bf10b-6e0b-d94a-9436-756ba9490df3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250830496025`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"99250df8-4ae9-2940-9c3b-d88596eb11a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250830971603`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"4e01bc65-0c35-6643-a5a6-9d169af17874"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083141947*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"2b6700cc-7ed0-2a4a-bbd1-d5b7e708cd95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083163187*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"f3e082b4-d13e-934a-8b46-c4e835d240aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250831859913`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"10f1b99a-32d2-714c-9764-19540ce4f2ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250831954994`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"326e8aaa-e3d2-4149-ac4a-1d76b709410d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083206955*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"e64a10c9-0219-b343-a6d3-3bb6d5394a6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250832109375`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"92fce989-bd37-6540-9c69-43ffbf5e64dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250832129383`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"563cfe34-5411-824d-b6d2-3f41813a8a3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "1"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {32, 1}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250832691975`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"76481e23-c5c9-5a42-a559-0732c3f4f278"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083277195*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"f542dd63-2560-2f4f-b8f2-0eab70795360"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250833167152`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"ef6bad90-3e1b-4045-90ec-38ad3e89b6ae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083322714*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"cdc7672f-91c0-7941-aa7b-e57d065a61b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.9667250833357162`*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"400aa22b-c8bc-5a46-a93f-e2ac42914a3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083345991*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"dde00026-05ca-8545-af8c-10d5b0084ec2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083363842*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"d23d4278-3b66-4245-a35b-f194ab32e3df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083368431*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"9f92d985-2ae3-7640-a97b-b794ec5bdb62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083372431*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"fd71c51b-ec91-cb40-8404-ff4a1be3a5b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083375017*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"f3633bad-ee01-9e43-a33d-905604d90e33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.96120671981995*^9, {3.965877228258563*^9, 3.965877235215957*^9}, 
   3.966725083377033*^9},
 CellLabel->
  "\:d3c9\:ac00 \
\:c911In[205]:=",ExpressionUUID->"c4c8355b-2985-f044-b478-d02b228d210d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{718.5, 735},
WindowMargins->{{-5.25, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3489ae13-91c9-4d90-bdc5-b08fc07a39c6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 38567, 1179, 1734, "Input",ExpressionUUID->"5b112446-c150-4ca5-a4af-8f2241621037"],
Cell[39128, 1201, 147, 3, 48, "Input",ExpressionUUID->"cf6d41de-c9cf-2a46-bf0a-054f9b00903f"],
Cell[39278, 1206, 4511, 118, 352, "Input",ExpressionUUID->"db421439-f639-ad43-b56f-915e2e3aa637"],
Cell[CellGroupData[{
Cell[43814, 1328, 1536, 42, 105, "Input",ExpressionUUID->"6181a0d9-6cf5-594f-b7bb-61a4aa6faacf"],
Cell[CellGroupData[{
Cell[45375, 1374, 425, 11, 22, "Print",ExpressionUUID->"ecfa4170-6361-ae4b-990f-6e2232b43bb9"],
Cell[45803, 1387, 425, 11, 22, "Print",ExpressionUUID->"954a18f5-aa60-3b42-9377-efd624a2bed8"],
Cell[46231, 1400, 422, 11, 22, "Print",ExpressionUUID->"71dd651e-6261-1349-b11f-e563d6ff115c"],
Cell[46656, 1413, 423, 11, 22, "Print",ExpressionUUID->"f835ab96-89f4-614e-8624-0a743190b0e4"],
Cell[47082, 1426, 423, 11, 22, "Print",ExpressionUUID->"73c0d474-9486-cc49-9f49-74bb8a515e3f"],
Cell[47508, 1439, 425, 11, 22, "Print",ExpressionUUID->"e26c074a-8298-9745-b1d3-c5c3777435fd"],
Cell[47936, 1452, 425, 11, 22, "Print",ExpressionUUID->"c51c88d9-b71b-a44a-9843-9aa62534c54e"],
Cell[48364, 1465, 425, 11, 22, "Print",ExpressionUUID->"22559f3e-b518-4740-852c-8563da0334ae"],
Cell[48792, 1478, 425, 11, 22, "Print",ExpressionUUID->"89081b44-cd49-b74f-bb9a-b2dd4ba3becb"],
Cell[49220, 1491, 423, 11, 22, "Print",ExpressionUUID->"40815f94-904b-3d48-9ae1-bf8e7a7c9b33"],
Cell[49646, 1504, 423, 11, 22, "Print",ExpressionUUID->"f2c0d7df-d3ae-db48-8fda-fe956f68bd0a"],
Cell[50072, 1517, 425, 11, 22, "Print",ExpressionUUID->"06eee682-3c13-1943-bbdb-bd6badaa7c73"],
Cell[50500, 1530, 423, 11, 22, "Print",ExpressionUUID->"af1fc4ce-4e4a-5444-a546-1319960c88f0"],
Cell[50926, 1543, 423, 11, 22, "Print",ExpressionUUID->"4d996f28-3517-9445-9037-5e155d47e073"],
Cell[51352, 1556, 423, 11, 22, "Print",ExpressionUUID->"91c96fcc-fe32-5f46-b793-b1bceb517767"],
Cell[51778, 1569, 422, 11, 22, "Print",ExpressionUUID->"081abf11-6957-0f45-bdc9-95c6e8aefa3a"],
Cell[52203, 1582, 425, 11, 22, "Print",ExpressionUUID->"31340853-d1d4-d948-b152-43708377d96f"],
Cell[52631, 1595, 425, 11, 22, "Print",ExpressionUUID->"d754ca69-3c72-1c40-8d85-5c4fc0e54f20"],
Cell[53059, 1608, 425, 11, 22, "Print",ExpressionUUID->"a0675cc8-463a-0747-a19e-430ad25a326a"],
Cell[53487, 1621, 423, 11, 22, "Print",ExpressionUUID->"2eca6bf4-93c8-8549-8ab7-8f764e4d47dc"],
Cell[53913, 1634, 423, 11, 22, "Print",ExpressionUUID->"34ab0026-1d3e-0246-88bf-787fd713108f"],
Cell[54339, 1647, 423, 11, 22, "Print",ExpressionUUID->"8ffc57ea-0e09-fe4e-baf8-7d6eb9e7dcda"],
Cell[54765, 1660, 423, 11, 22, "Print",ExpressionUUID->"b5e9cafc-ed10-0e4e-9bf6-f840669ae302"],
Cell[55191, 1673, 423, 11, 22, "Print",ExpressionUUID->"a552c92a-ea98-1043-8a6f-3687fcd880d0"],
Cell[55617, 1686, 423, 11, 22, "Print",ExpressionUUID->"9a782b74-696c-7e4f-9b3e-4f048669b2f7"],
Cell[56043, 1699, 423, 11, 22, "Print",ExpressionUUID->"54719373-28f6-f34d-90f1-8cdb26a4978f"],
Cell[56469, 1712, 423, 11, 22, "Print",ExpressionUUID->"c631eeb9-84d8-3f4e-aeaa-ffaa64969ee8"],
Cell[56895, 1725, 425, 11, 22, "Print",ExpressionUUID->"c164c335-849e-454f-ac4d-8111eccce331"],
Cell[57323, 1738, 425, 11, 22, "Print",ExpressionUUID->"99be5d89-74d8-8241-999c-7f997e10bbca"],
Cell[57751, 1751, 423, 11, 22, "Print",ExpressionUUID->"89fb5871-e4d6-4a4c-9e38-e684b89bb40c"],
Cell[58177, 1764, 425, 11, 22, "Print",ExpressionUUID->"e42919c1-b355-5d48-a4c1-912fcb9d6e1d"],
Cell[58605, 1777, 425, 11, 22, "Print",ExpressionUUID->"1c55237d-e634-d24f-ae69-e4b0a9f57b4d"],
Cell[59033, 1790, 423, 11, 22, "Print",ExpressionUUID->"3e5e2009-101a-1d44-8dfe-650dfba499db"],
Cell[59459, 1803, 423, 11, 22, "Print",ExpressionUUID->"8ad87a61-3881-d348-a3af-446a438695dc"],
Cell[59885, 1816, 423, 11, 22, "Print",ExpressionUUID->"770e4828-dbee-5640-99a8-259ed566c2b8"],
Cell[60311, 1829, 425, 11, 22, "Print",ExpressionUUID->"956fcafe-0c13-fb4d-adcf-9491d257fd4d"],
Cell[60739, 1842, 425, 11, 22, "Print",ExpressionUUID->"0cd9a558-2e4d-3746-819b-ed3ac73a9306"],
Cell[61167, 1855, 425, 11, 22, "Print",ExpressionUUID->"09bb9b21-b957-ae4d-835f-61caec73b770"],
Cell[61595, 1868, 425, 11, 22, "Print",ExpressionUUID->"89c1b254-9218-d44e-8802-26886804c9c0"],
Cell[62023, 1881, 425, 11, 22, "Print",ExpressionUUID->"2b613f73-56ed-9448-87f2-6f6bb0795177"],
Cell[62451, 1894, 423, 11, 22, "Print",ExpressionUUID->"d3012340-eba8-7749-86f4-b4eb529e9f0b"],
Cell[62877, 1907, 425, 11, 22, "Print",ExpressionUUID->"9ef061c1-ad61-2644-9f1a-b5a1330ff459"],
Cell[63305, 1920, 425, 11, 22, "Print",ExpressionUUID->"d6011a51-fac8-9046-9707-d8777938a35d"],
Cell[63733, 1933, 425, 11, 22, "Print",ExpressionUUID->"eb2247ff-cab5-cc4f-9ddc-99605eff159a"],
Cell[64161, 1946, 423, 11, 22, "Print",ExpressionUUID->"fc328c3a-304d-dd42-8968-4e8258aefb76"],
Cell[64587, 1959, 425, 11, 22, "Print",ExpressionUUID->"d292782c-d731-5f46-984a-02a545d6c4d5"],
Cell[65015, 1972, 425, 11, 22, "Print",ExpressionUUID->"bb1d63d2-264a-f64c-975b-8074ca4cefa5"],
Cell[65443, 1985, 425, 11, 22, "Print",ExpressionUUID->"f717bee6-8a27-0b4a-b737-773dbc5b58af"],
Cell[65871, 1998, 423, 11, 22, "Print",ExpressionUUID->"07b5f71a-42ca-234a-b1bb-f60682fbd104"],
Cell[66297, 2011, 423, 11, 22, "Print",ExpressionUUID->"734452ce-2dac-e64a-9e61-aa4da446b5ea"],
Cell[66723, 2024, 425, 11, 22, "Print",ExpressionUUID->"e352cc4c-4918-9d43-a15d-3352bb847e90"],
Cell[67151, 2037, 425, 11, 22, "Print",ExpressionUUID->"f75e3193-f3de-4e49-a361-2979831f848f"],
Cell[67579, 2050, 425, 11, 22, "Print",ExpressionUUID->"fe8b917b-fab7-0947-944d-1b0fabfc707f"],
Cell[68007, 2063, 425, 11, 22, "Print",ExpressionUUID->"f0f32436-1724-d941-91f3-9fca3e040d13"],
Cell[68435, 2076, 423, 11, 22, "Print",ExpressionUUID->"e9294d20-0b6b-9e43-9838-31d40466e6e4"],
Cell[68861, 2089, 425, 11, 22, "Print",ExpressionUUID->"40340ec6-c876-7043-a436-a946edbee157"],
Cell[69289, 2102, 423, 11, 22, "Print",ExpressionUUID->"478cd459-c791-e441-b60c-76bb95050a4a"],
Cell[69715, 2115, 425, 11, 22, "Print",ExpressionUUID->"99511dfa-bd32-e245-9979-9017dfecbb28"],
Cell[70143, 2128, 423, 11, 22, "Print",ExpressionUUID->"a3eb1e3f-225f-3545-934d-a97efe13c63a"],
Cell[70569, 2141, 425, 11, 22, "Print",ExpressionUUID->"4d6c7aff-2c9a-7f42-8983-2672983b75c1"],
Cell[70997, 2154, 425, 11, 22, "Print",ExpressionUUID->"ca57c713-0bbc-4448-8508-5efa0bc75518"],
Cell[71425, 2167, 423, 11, 22, "Print",ExpressionUUID->"3e8e6d33-b6a1-e048-b498-8f03575f06c8"],
Cell[71851, 2180, 423, 11, 22, "Print",ExpressionUUID->"1ac0a887-8779-fb42-b2e8-2db6bc66385e"],
Cell[72277, 2193, 425, 11, 22, "Print",ExpressionUUID->"fe84a495-dc63-8743-a23b-99025b770c78"],
Cell[72705, 2206, 423, 11, 22, "Print",ExpressionUUID->"e660c355-247f-404c-a92b-b14913b0e870"],
Cell[73131, 2219, 425, 11, 22, "Print",ExpressionUUID->"46cabc72-c831-9b45-8175-f1149ae3b312"],
Cell[73559, 2232, 425, 11, 22, "Print",ExpressionUUID->"392f16ab-6532-3a40-8145-adda05195d28"],
Cell[73987, 2245, 425, 11, 22, "Print",ExpressionUUID->"6ff8297e-c661-ff48-a594-51a2e2580324"],
Cell[74415, 2258, 425, 11, 22, "Print",ExpressionUUID->"d5765c64-f0ae-6e43-805f-16ae7af00eb5"],
Cell[74843, 2271, 425, 11, 22, "Print",ExpressionUUID->"70f89e07-9cc2-b440-bfee-f8093499ac94"],
Cell[75271, 2284, 425, 11, 22, "Print",ExpressionUUID->"91a1ec96-7f03-3948-8cda-45173e10c281"],
Cell[75699, 2297, 425, 11, 22, "Print",ExpressionUUID->"a311a100-645b-9942-b070-b9c8c6d98fd8"],
Cell[76127, 2310, 425, 11, 22, "Print",ExpressionUUID->"25aecc3b-3d99-a74c-a9fc-2b0903646a21"],
Cell[76555, 2323, 425, 11, 22, "Print",ExpressionUUID->"ff818508-90e0-8e4d-b0ca-d66ffce6830b"],
Cell[76983, 2336, 425, 11, 22, "Print",ExpressionUUID->"48d66245-3de5-6245-b803-21f799d81169"],
Cell[77411, 2349, 425, 11, 22, "Print",ExpressionUUID->"a40980cc-7bea-cc4a-b533-3813d2594391"],
Cell[77839, 2362, 421, 11, 22, "Print",ExpressionUUID->"a3192b11-fe4c-2d40-823f-c68c9d64485e"],
Cell[78263, 2375, 423, 11, 22, "Print",ExpressionUUID->"4921a1ec-4551-814a-97cd-e267540d7c62"],
Cell[78689, 2388, 425, 11, 22, "Print",ExpressionUUID->"af2ea172-68b0-7c41-a690-b23361bb1ad2"],
Cell[79117, 2401, 425, 11, 22, "Print",ExpressionUUID->"d4e8715a-9a47-4e44-9aa1-83d12b1f40bc"],
Cell[79545, 2414, 427, 11, 22, "Print",ExpressionUUID->"ec84ef2d-605b-c24d-bcf5-db502dedf2f5"],
Cell[79975, 2427, 427, 11, 22, "Print",ExpressionUUID->"9495a5f4-95af-9140-b657-105d49c4b0bf"],
Cell[80405, 2440, 425, 11, 22, "Print",ExpressionUUID->"782d2834-07a0-1e44-b270-48cd1ca2968d"],
Cell[80833, 2453, 423, 11, 22, "Print",ExpressionUUID->"a8e040c6-48d9-ff47-a03c-79765b8eb2f7"],
Cell[81259, 2466, 423, 11, 22, "Print",ExpressionUUID->"18ba1229-209c-ee41-b8ad-0ba4ab55302e"],
Cell[81685, 2479, 425, 11, 22, "Print",ExpressionUUID->"0e758612-7a85-304f-a6d3-8dc6dca8e866"],
Cell[82113, 2492, 423, 11, 22, "Print",ExpressionUUID->"a834014c-3dc8-2446-a155-8204fae3d15f"],
Cell[82539, 2505, 423, 11, 22, "Print",ExpressionUUID->"464c837a-0de5-0e43-a59d-1ae39632c840"],
Cell[82965, 2518, 422, 11, 22, "Print",ExpressionUUID->"2be99b84-01a7-bc4b-9af5-518b8bb2f980"],
Cell[83390, 2531, 425, 11, 22, "Print",ExpressionUUID->"7e29f59e-63e8-9347-a320-fc318956d24c"],
Cell[83818, 2544, 427, 11, 22, "Print",ExpressionUUID->"a346eabb-daa9-064d-a378-58776d386b09"],
Cell[84248, 2557, 423, 11, 22, "Print",ExpressionUUID->"f15bc898-2721-ff40-af48-47a334326269"],
Cell[84674, 2570, 423, 11, 22, "Print",ExpressionUUID->"8ac41313-946a-b943-9a84-a56e72a56a5e"],
Cell[85100, 2583, 423, 11, 22, "Print",ExpressionUUID->"c32caa79-0ac3-8249-97f4-5d66239f0715"],
Cell[85526, 2596, 425, 11, 22, "Print",ExpressionUUID->"5a8df802-910e-e642-bf32-9f98666bf856"],
Cell[85954, 2609, 425, 11, 22, "Print",ExpressionUUID->"3ee01cea-3d94-a445-a71e-2e523ebb9e41"],
Cell[86382, 2622, 425, 11, 22, "Print",ExpressionUUID->"bc393a92-b92d-9148-ad52-d9ae4f53c9cd"],
Cell[86810, 2635, 425, 11, 22, "Print",ExpressionUUID->"4505b094-31af-4b46-939f-835b366ebcf9"],
Cell[87238, 2648, 427, 11, 22, "Print",ExpressionUUID->"dfac4276-cab5-e146-b8eb-c66b802f1bd7"],
Cell[87668, 2661, 425, 11, 22, "Print",ExpressionUUID->"c767917e-a066-b542-afc1-b8d5545bcefd"],
Cell[88096, 2674, 424, 11, 22, "Print",ExpressionUUID->"360b9962-7f09-9d47-b771-ea7be009add1"],
Cell[88523, 2687, 425, 11, 22, "Print",ExpressionUUID->"62589bd2-88eb-f042-b24c-77ed31297333"],
Cell[88951, 2700, 423, 11, 22, "Print",ExpressionUUID->"60f93b70-3a73-c54f-8921-741847bbbdb3"],
Cell[89377, 2713, 425, 11, 22, "Print",ExpressionUUID->"38a5317b-a2f9-5f44-ae96-f3aea46119ee"],
Cell[89805, 2726, 425, 11, 22, "Print",ExpressionUUID->"f890e473-f3d3-5643-9cf8-738c241cb0cb"],
Cell[90233, 2739, 423, 11, 22, "Print",ExpressionUUID->"f000ddc6-33a8-a24a-834f-7aeca2b38c27"],
Cell[90659, 2752, 422, 11, 22, "Print",ExpressionUUID->"94ac3a2e-0bd4-8545-8b8c-115941e2ec16"],
Cell[91084, 2765, 423, 11, 22, "Print",ExpressionUUID->"1a3611c5-2e8b-334f-9382-e55da37a12b1"],
Cell[91510, 2778, 425, 11, 22, "Print",ExpressionUUID->"4503d57a-ffc4-134b-a3a6-44ce488646c3"],
Cell[91938, 2791, 425, 11, 22, "Print",ExpressionUUID->"f5da6b8a-d056-fe45-a5fe-5761aa66e072"],
Cell[92366, 2804, 427, 11, 22, "Print",ExpressionUUID->"acce4ae6-861f-a442-a5e8-6991cb091249"],
Cell[92796, 2817, 423, 11, 22, "Print",ExpressionUUID->"3dfe1701-c7d4-b74f-a784-b04d47d35f99"],
Cell[93222, 2830, 425, 11, 22, "Print",ExpressionUUID->"f4ca04ec-0efa-cc45-9cbb-414cc83895b3"],
Cell[93650, 2843, 425, 11, 22, "Print",ExpressionUUID->"c8cc3347-21aa-6e4c-959e-7e080e0dd52e"],
Cell[94078, 2856, 425, 11, 22, "Print",ExpressionUUID->"f45b3995-0e33-9841-a92d-417ed0e1d69f"],
Cell[94506, 2869, 425, 11, 22, "Print",ExpressionUUID->"2319ddb1-8ee2-a841-8a0e-b6d67c4f425a"],
Cell[94934, 2882, 423, 11, 22, "Print",ExpressionUUID->"bd409e92-3132-ba4a-9370-963851769f5c"],
Cell[95360, 2895, 425, 11, 22, "Print",ExpressionUUID->"931b36fe-1660-9b44-8794-206c17c3c0e7"],
Cell[95788, 2908, 427, 11, 22, "Print",ExpressionUUID->"927f6855-26af-dd46-b405-3403eb9f0385"],
Cell[96218, 2921, 427, 11, 22, "Print",ExpressionUUID->"de60252c-18ad-784c-ae4b-11d11b64917c"],
Cell[96648, 2934, 425, 11, 22, "Print",ExpressionUUID->"a1c98a63-e059-7d44-ae98-bf5f1d05116c"],
Cell[97076, 2947, 427, 11, 22, "Print",ExpressionUUID->"9fb9544a-155b-de47-8552-a2244736b32e"],
Cell[97506, 2960, 425, 11, 22, "Print",ExpressionUUID->"0aa89e8c-5dcc-8648-9dfc-0375d920b21b"],
Cell[97934, 2973, 422, 11, 22, "Print",ExpressionUUID->"088d929a-3f8a-da42-a2aa-5faebdee3178"],
Cell[98359, 2986, 423, 11, 22, "Print",ExpressionUUID->"ee1505b9-176a-bc4b-bbc7-a873ee60f696"],
Cell[98785, 2999, 423, 11, 22, "Print",ExpressionUUID->"c0078358-655e-e34d-a344-3551aa6b58e2"],
Cell[99211, 3012, 425, 11, 22, "Print",ExpressionUUID->"3250ae53-62b1-ea43-b9c4-0742578310b6"],
Cell[99639, 3025, 425, 11, 22, "Print",ExpressionUUID->"40d748f5-dfa4-b44f-975b-3164c308d0e8"],
Cell[100067, 3038, 423, 11, 22, "Print",ExpressionUUID->"6e565085-709b-6f48-9685-472e3487bfc5"],
Cell[100493, 3051, 425, 11, 22, "Print",ExpressionUUID->"116252e3-ad2a-2448-9519-b2c3c6b90b4f"],
Cell[100921, 3064, 427, 11, 22, "Print",ExpressionUUID->"c7613acb-6c20-3744-b90a-8426926b79e5"],
Cell[101351, 3077, 427, 11, 22, "Print",ExpressionUUID->"96e2781b-02ce-d646-a3fc-c396e85b9cae"],
Cell[101781, 3090, 427, 11, 22, "Print",ExpressionUUID->"6db620b3-774e-ef4c-b2b2-83b2b3fd61ef"],
Cell[102211, 3103, 423, 11, 22, "Print",ExpressionUUID->"91fd15f1-ffaa-c543-b0b7-260b8d6ecafc"],
Cell[102637, 3116, 425, 11, 22, "Print",ExpressionUUID->"1be53e61-b4c8-1244-8109-d30597783bb3"],
Cell[103065, 3129, 425, 11, 22, "Print",ExpressionUUID->"9004768c-f6b9-fc49-99d5-523c4ffc3f03"],
Cell[103493, 3142, 423, 11, 22, "Print",ExpressionUUID->"3552ffa1-6f4c-2847-9c44-50040b7b2040"],
Cell[103919, 3155, 423, 11, 22, "Print",ExpressionUUID->"bbc8ceff-c974-3545-b220-4eae425f5395"],
Cell[104345, 3168, 425, 11, 22, "Print",ExpressionUUID->"d60d261c-52f8-0d44-81a9-5232824c35fe"],
Cell[104773, 3181, 423, 11, 22, "Print",ExpressionUUID->"bc9364d3-f50e-1840-9ec1-f82c02bcd6e5"],
Cell[105199, 3194, 425, 11, 22, "Print",ExpressionUUID->"7dabab15-ae7a-724a-8562-05e3a1e420cb"],
Cell[105627, 3207, 427, 11, 22, "Print",ExpressionUUID->"19305f5a-efc5-c847-ae46-59846d5740bc"],
Cell[106057, 3220, 425, 11, 22, "Print",ExpressionUUID->"2dbb1a78-5473-c949-bb15-7689444661e3"],
Cell[106485, 3233, 427, 11, 22, "Print",ExpressionUUID->"a85919c9-52cb-bb4a-beee-060a226e09e7"]
}, Open  ]]
}, Open  ]],
Cell[106939, 3248, 149, 3, 48, "Input",ExpressionUUID->"51d6ed35-1bd7-7c4b-b470-d869e2333626"],
Cell[107091, 3253, 6171, 157, 583, "Input",ExpressionUUID->"fd19c9e1-5f90-5d49-ba54-c917d07f7117"],
Cell[CellGroupData[{
Cell[113287, 3414, 1603, 44, 208, "Input",ExpressionUUID->"86522896-cd79-4715-9453-39c3285fa231"],
Cell[CellGroupData[{
Cell[114915, 3462, 499, 13, 22, "Print",ExpressionUUID->"e2eee38c-4bb4-d843-be5a-f529891ff5ee"],
Cell[115417, 3477, 497, 13, 22, "Print",ExpressionUUID->"82680d54-0e7c-ff48-af92-aac53e1af4fa"],
Cell[115917, 3492, 499, 13, 22, "Print",ExpressionUUID->"610c9f40-7708-b542-a69f-d816ba6745ec"],
Cell[116419, 3507, 499, 13, 22, "Print",ExpressionUUID->"350375c6-b4f2-db44-98e8-eedfb9a38176"],
Cell[116921, 3522, 497, 13, 22, "Print",ExpressionUUID->"32b9ebeb-418e-d04f-b560-c8dfcffdf658"],
Cell[117421, 3537, 499, 13, 22, "Print",ExpressionUUID->"e54de386-fbf1-1a4a-a6b0-8722e9bf12fd"],
Cell[117923, 3552, 499, 13, 22, "Print",ExpressionUUID->"059a0091-ddea-4140-a90f-cb757cdf11f9"],
Cell[118425, 3567, 499, 13, 22, "Print",ExpressionUUID->"d871fe04-7310-dd4f-ae48-d832b8541a55"],
Cell[118927, 3582, 497, 13, 22, "Print",ExpressionUUID->"c1ff4e49-516e-9547-a069-65aa06092176"],
Cell[119427, 3597, 497, 13, 22, "Print",ExpressionUUID->"44cee103-8b50-d84a-8018-a139e1e3df9d"],
Cell[119927, 3612, 497, 13, 22, "Print",ExpressionUUID->"e85db502-8fbb-6b4b-8d7d-cb5729e29a26"],
Cell[120427, 3627, 496, 13, 22, "Print",ExpressionUUID->"06cdd8d2-8596-a343-b85a-8decf4d4e19d"],
Cell[120926, 3642, 497, 13, 22, "Print",ExpressionUUID->"4c16879f-d05b-794d-9bef-09a0fb0c9661"],
Cell[121426, 3657, 499, 13, 22, "Print",ExpressionUUID->"af3541dd-554f-7942-b36f-6a7ed0e5173a"],
Cell[121928, 3672, 499, 13, 22, "Print",ExpressionUUID->"7212e459-857f-a444-92d3-849edf187581"],
Cell[122430, 3687, 497, 13, 22, "Print",ExpressionUUID->"0c11ecd0-cef7-1149-94df-07ed09dc8c2e"],
Cell[122930, 3702, 499, 13, 22, "Print",ExpressionUUID->"1a5b50be-f634-8548-b9a7-37e50808c447"],
Cell[123432, 3717, 497, 13, 22, "Print",ExpressionUUID->"135ce730-8f2b-3045-87ce-95b74c94d4fe"],
Cell[123932, 3732, 499, 13, 22, "Print",ExpressionUUID->"f3915c6e-e948-d144-beff-5f3f6fa5456b"],
Cell[124434, 3747, 499, 13, 22, "Print",ExpressionUUID->"117e588f-5a7c-ae4b-a976-e874b66751c4"],
Cell[124936, 3762, 499, 13, 22, "Print",ExpressionUUID->"4301f3be-992a-1e42-9953-1606ca744505"],
Cell[125438, 3777, 497, 13, 22, "Print",ExpressionUUID->"1ffbfdda-01ea-f94e-8331-66ebadd23768"],
Cell[125938, 3792, 499, 13, 22, "Print",ExpressionUUID->"7e36f700-4623-f241-b69f-3089d973a2d2"],
Cell[126440, 3807, 499, 13, 22, "Print",ExpressionUUID->"ba2cd357-82f6-3c43-bca2-5aa564cfe2e7"],
Cell[126942, 3822, 499, 13, 22, "Print",ExpressionUUID->"35758a9b-5994-9149-b490-cdf15388cb16"],
Cell[127444, 3837, 497, 13, 22, "Print",ExpressionUUID->"96b8f6d2-0c6f-7848-bd8b-9bf6f890f310"],
Cell[127944, 3852, 497, 13, 22, "Print",ExpressionUUID->"9860d2e8-86e8-5d4d-a9f2-e525a7b01944"],
Cell[128444, 3867, 497, 13, 22, "Print",ExpressionUUID->"15f17c32-9c35-d24e-b318-4217336ec373"],
Cell[128944, 3882, 497, 13, 22, "Print",ExpressionUUID->"552c96f3-f8ed-0f4e-8224-92e171a8b428"],
Cell[129444, 3897, 499, 13, 22, "Print",ExpressionUUID->"ecf81e0d-5c11-584c-b569-2dcd9a9cedc9"],
Cell[129946, 3912, 497, 13, 22, "Print",ExpressionUUID->"2564fc1a-10f8-ba43-bf20-32ac33f96cbc"],
Cell[130446, 3927, 499, 13, 22, "Print",ExpressionUUID->"948b43ac-f69a-ad4c-8965-ba9b73824007"],
Cell[130948, 3942, 499, 13, 22, "Print",ExpressionUUID->"7992f505-0fa6-cf4c-b5cf-bc5608e48eec"],
Cell[131450, 3957, 499, 13, 22, "Print",ExpressionUUID->"9361f08b-4add-0240-9107-28e954b90edd"],
Cell[131952, 3972, 497, 13, 22, "Print",ExpressionUUID->"743495c3-4b4a-1e48-a063-0b63326f4236"],
Cell[132452, 3987, 497, 13, 22, "Print",ExpressionUUID->"ccb34fa4-4402-8f4c-8ca0-40cf01e9b9cf"],
Cell[132952, 4002, 497, 13, 22, "Print",ExpressionUUID->"a9870bc5-704a-0f48-9c20-93ef8446c687"],
Cell[133452, 4017, 499, 13, 22, "Print",ExpressionUUID->"93edeb6b-e312-3c48-865c-95a9ac253f89"],
Cell[133954, 4032, 499, 13, 22, "Print",ExpressionUUID->"2357e46a-73d7-a94a-9b39-eda0f568f486"],
Cell[134456, 4047, 499, 13, 22, "Print",ExpressionUUID->"972128af-79a7-bc44-8536-b639b599147e"],
Cell[134958, 4062, 499, 13, 22, "Print",ExpressionUUID->"5b587fb2-ba16-3d4e-9661-5eae0f9a397b"],
Cell[135460, 4077, 497, 13, 22, "Print",ExpressionUUID->"706c682b-0b7d-2a4c-8a31-e5e6fefc5c4d"],
Cell[135960, 4092, 499, 13, 22, "Print",ExpressionUUID->"ea2319b1-d277-264a-971d-433de1cd1ed6"],
Cell[136462, 4107, 497, 13, 22, "Print",ExpressionUUID->"729e49d6-d9d4-fc46-84c3-17785391fd52"],
Cell[136962, 4122, 497, 13, 22, "Print",ExpressionUUID->"931ac40c-468e-0446-8611-429d64a4c388"],
Cell[137462, 4137, 499, 13, 22, "Print",ExpressionUUID->"609c1280-c3a1-4241-b494-026ef0730ee7"],
Cell[137964, 4152, 499, 13, 22, "Print",ExpressionUUID->"86696958-f899-414f-b16c-a9c43d6d57c0"],
Cell[138466, 4167, 499, 13, 22, "Print",ExpressionUUID->"bfa8a5ab-2cb6-264a-b47e-0374f195c73b"],
Cell[138968, 4182, 497, 13, 22, "Print",ExpressionUUID->"c1dc437f-5a8d-dc4e-a410-2b7ddcd54781"],
Cell[139468, 4197, 499, 13, 22, "Print",ExpressionUUID->"5e07103d-9f9b-6e42-a41c-8d5bca6654a5"],
Cell[139970, 4212, 497, 13, 22, "Print",ExpressionUUID->"ccb48c1b-83f6-9d41-9aaa-6cbc7a747353"],
Cell[140470, 4227, 499, 13, 22, "Print",ExpressionUUID->"6c35137a-aa32-b949-a76e-f93f80a7225f"],
Cell[140972, 4242, 497, 13, 22, "Print",ExpressionUUID->"4a9e01df-8839-ea4e-89ca-fd850894a505"],
Cell[141472, 4257, 497, 13, 22, "Print",ExpressionUUID->"cd47899e-ae10-8f47-bc61-b8d68e012116"],
Cell[141972, 4272, 497, 13, 22, "Print",ExpressionUUID->"65e24d51-1f12-614e-afb2-c40e96c3ef4c"],
Cell[142472, 4287, 497, 13, 22, "Print",ExpressionUUID->"5fd63279-1e3a-8946-925b-412af4370cd6"],
Cell[142972, 4302, 499, 13, 22, "Print",ExpressionUUID->"cca439e6-a7d2-cc49-a572-7fff428f41be"],
Cell[143474, 4317, 497, 13, 22, "Print",ExpressionUUID->"283e5441-abfa-7047-adf3-21eb848c9a15"],
Cell[143974, 4332, 497, 13, 22, "Print",ExpressionUUID->"827a8297-b638-6c44-8538-371b57580504"],
Cell[144474, 4347, 497, 13, 22, "Print",ExpressionUUID->"ebb5378c-184e-1548-b985-b529d855f21d"],
Cell[144974, 4362, 497, 13, 22, "Print",ExpressionUUID->"8ba2a666-19ba-c940-be29-f49ab2c3ff37"],
Cell[145474, 4377, 497, 13, 22, "Print",ExpressionUUID->"8f686cb5-108f-744f-9add-5fa84499a963"],
Cell[145974, 4392, 497, 13, 22, "Print",ExpressionUUID->"ebc2c871-1214-d646-866c-71093ac2c2e9"],
Cell[146474, 4407, 497, 13, 22, "Print",ExpressionUUID->"2caf8798-a8a7-e244-b2af-e6652f8661f9"],
Cell[146974, 4422, 499, 13, 22, "Print",ExpressionUUID->"7e5b50de-098e-ea4a-af69-f8198bd3248b"],
Cell[147476, 4437, 499, 13, 22, "Print",ExpressionUUID->"2dd8ab7f-eb6a-dc4f-acca-55cef9bb569d"],
Cell[147978, 4452, 497, 13, 22, "Print",ExpressionUUID->"dbc88f19-e485-1a42-b8b5-3268cc4aef35"],
Cell[148478, 4467, 497, 13, 22, "Print",ExpressionUUID->"e993dfc1-94c9-6d49-9479-efeb1c20afb6"],
Cell[148978, 4482, 499, 13, 22, "Print",ExpressionUUID->"e8382572-9c64-304d-94c5-3a279df24c77"],
Cell[149480, 4497, 499, 13, 22, "Print",ExpressionUUID->"32a24bd4-b36d-414a-9c74-acf3b4ed9b5d"],
Cell[149982, 4512, 497, 13, 22, "Print",ExpressionUUID->"b2d5d010-c3b4-3c4d-8bf6-5fe0000fe097"],
Cell[150482, 4527, 497, 13, 22, "Print",ExpressionUUID->"94c59868-ae25-704d-a2ac-48d18fd7e665"],
Cell[150982, 4542, 499, 13, 22, "Print",ExpressionUUID->"9d0b29ea-393c-104b-af0d-c042f44cb1a5"],
Cell[151484, 4557, 499, 13, 22, "Print",ExpressionUUID->"5b64a015-6202-b944-90db-2c8978bbd7e4"],
Cell[151986, 4572, 497, 13, 22, "Print",ExpressionUUID->"141aac0e-ca5f-274d-af34-ad66dbd38bbd"],
Cell[152486, 4587, 499, 13, 22, "Print",ExpressionUUID->"bc195507-5e99-0449-b9cb-b525a57751aa"],
Cell[152988, 4602, 497, 13, 22, "Print",ExpressionUUID->"2d121b14-e1ba-0a4b-80fc-e454e1cca010"],
Cell[153488, 4617, 499, 13, 22, "Print",ExpressionUUID->"3e34687d-2591-7644-8edb-5850eec4adce"],
Cell[153990, 4632, 497, 13, 22, "Print",ExpressionUUID->"a83b6505-5d2d-8040-9672-d92ed846e9c1"],
Cell[154490, 4647, 497, 13, 22, "Print",ExpressionUUID->"af7979ab-21f0-f54c-80e5-a55ea803dade"],
Cell[154990, 4662, 499, 13, 22, "Print",ExpressionUUID->"c626ae2f-7d20-ca4d-a8da-59639bc42057"],
Cell[155492, 4677, 499, 13, 22, "Print",ExpressionUUID->"9b384c2a-c8ac-2a48-a4fc-85b86cfb7332"],
Cell[155994, 4692, 499, 13, 22, "Print",ExpressionUUID->"6731a5d8-a710-8a4b-9061-d03ab6394e86"],
Cell[156496, 4707, 499, 13, 22, "Print",ExpressionUUID->"e6bb2adb-6006-b04f-b581-f8473838188d"],
Cell[156998, 4722, 497, 13, 22, "Print",ExpressionUUID->"f5b140e7-5587-4447-8e58-4e0be2936b14"],
Cell[157498, 4737, 499, 13, 22, "Print",ExpressionUUID->"09932027-2040-2247-adb8-45153edd4cc8"],
Cell[158000, 4752, 497, 13, 22, "Print",ExpressionUUID->"37710e91-6842-5a45-a3f7-b16cc704ba22"],
Cell[158500, 4767, 497, 13, 22, "Print",ExpressionUUID->"36bf863f-2ef6-944a-a905-5ca53d7ca1e4"],
Cell[159000, 4782, 499, 13, 22, "Print",ExpressionUUID->"10025c35-418b-f247-935a-959e2e6bf0ed"],
Cell[159502, 4797, 499, 13, 22, "Print",ExpressionUUID->"e085e726-b33a-a845-96fb-0a74162b313f"],
Cell[160004, 4812, 501, 13, 22, "Print",ExpressionUUID->"cf298bf8-9d32-a34c-b734-4ef5905f5cfe"],
Cell[160508, 4827, 497, 13, 22, "Print",ExpressionUUID->"d34704ab-0ef7-8d4c-aa17-b238b66c033a"],
Cell[161008, 4842, 497, 13, 22, "Print",ExpressionUUID->"7ab00269-90a3-d44b-be51-ee25049dcc4a"],
Cell[161508, 4857, 499, 13, 22, "Print",ExpressionUUID->"6a3ae1ae-e9e4-6b48-b30b-ee82a7a332f0"],
Cell[162010, 4872, 497, 13, 22, "Print",ExpressionUUID->"8c6b4b99-078c-8b47-8947-aef3f9ba8e0c"],
Cell[162510, 4887, 497, 13, 22, "Print",ExpressionUUID->"c0a503ea-1dee-774e-bb8d-821f60816664"],
Cell[163010, 4902, 497, 13, 22, "Print",ExpressionUUID->"10be48d0-eee8-0040-9b77-91f7b24b0850"],
Cell[163510, 4917, 497, 13, 22, "Print",ExpressionUUID->"cbba1109-2b47-c642-b3d6-2f6a83610c36"],
Cell[164010, 4932, 497, 13, 22, "Print",ExpressionUUID->"25529976-1922-4543-b645-e30af9a77646"],
Cell[164510, 4947, 499, 13, 22, "Print",ExpressionUUID->"0995d0df-4e25-9c40-bf5a-1d6c531891a5"],
Cell[165012, 4962, 499, 13, 22, "Print",ExpressionUUID->"f94bf10b-6e0b-d94a-9436-756ba9490df3"],
Cell[165514, 4977, 499, 13, 22, "Print",ExpressionUUID->"99250df8-4ae9-2940-9c3b-d88596eb11a0"],
Cell[166016, 4992, 499, 13, 22, "Print",ExpressionUUID->"4e01bc65-0c35-6643-a5a6-9d169af17874"],
Cell[166518, 5007, 497, 13, 22, "Print",ExpressionUUID->"2b6700cc-7ed0-2a4a-bbd1-d5b7e708cd95"],
Cell[167018, 5022, 497, 13, 22, "Print",ExpressionUUID->"f3e082b4-d13e-934a-8b46-c4e835d240aa"],
Cell[167518, 5037, 499, 13, 22, "Print",ExpressionUUID->"10f1b99a-32d2-714c-9764-19540ce4f2ab"],
Cell[168020, 5052, 499, 13, 22, "Print",ExpressionUUID->"326e8aaa-e3d2-4149-ac4a-1d76b709410d"],
Cell[168522, 5067, 497, 13, 22, "Print",ExpressionUUID->"e64a10c9-0219-b343-a6d3-3bb6d5394a6c"],
Cell[169022, 5082, 499, 13, 22, "Print",ExpressionUUID->"92fce989-bd37-6540-9c69-43ffbf5e64dc"],
Cell[169524, 5097, 501, 13, 22, "Print",ExpressionUUID->"563cfe34-5411-824d-b6d2-3f41813a8a3f"],
Cell[170028, 5112, 501, 13, 22, "Print",ExpressionUUID->"76481e23-c5c9-5a42-a559-0732c3f4f278"],
Cell[170532, 5127, 497, 13, 22, "Print",ExpressionUUID->"f542dd63-2560-2f4f-b8f2-0eab70795360"],
Cell[171032, 5142, 499, 13, 22, "Print",ExpressionUUID->"ef6bad90-3e1b-4045-90ec-38ad3e89b6ae"],
Cell[171534, 5157, 497, 13, 22, "Print",ExpressionUUID->"cdc7672f-91c0-7941-aa7b-e57d065a61b7"],
Cell[172034, 5172, 499, 13, 22, "Print",ExpressionUUID->"400aa22b-c8bc-5a46-a93f-e2ac42914a3b"],
Cell[172536, 5187, 497, 13, 22, "Print",ExpressionUUID->"dde00026-05ca-8545-af8c-10d5b0084ec2"],
Cell[173036, 5202, 497, 13, 22, "Print",ExpressionUUID->"d23d4278-3b66-4245-a35b-f194ab32e3df"],
Cell[173536, 5217, 497, 13, 22, "Print",ExpressionUUID->"9f92d985-2ae3-7640-a97b-b794ec5bdb62"],
Cell[174036, 5232, 497, 13, 22, "Print",ExpressionUUID->"fd71c51b-ec91-cb40-8404-ff4a1be3a5b4"],
Cell[174536, 5247, 499, 13, 22, "Print",ExpressionUUID->"f3633bad-ee01-9e43-a33d-905604d90e33"],
Cell[175038, 5262, 499, 13, 22, "Print",ExpressionUUID->"c4c8355b-2985-f044-b478-d02b228d210d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/4._Lemma_10.38.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    191202,       4908]
NotebookOptionsPosition[    177685,       4755]
NotebookOutlinePosition[    178096,       4771]
CellTagsIndexPosition[    178053,       4768]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Integrals", " ", "and", " ", "coefficients"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"1", "+", "i"}], "2"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["i", "2"], "+", "j"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"Gamma", "[", "j", "]"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Int2", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "i", "-", "j"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "i"}], "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "-", 
         FractionBox["i", "2"], "+", "j"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", "j", "]"}]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"n_", ",", "k_", ",", "q_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", 
        RowBox[{"2", "q"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "-", 
           RowBox[{"2", "q"}], "-", "1"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", 
        RowBox[{"2", "k"}], "-", 
        RowBox[{"2", "q"}], "-", "4"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kappa", "[", 
     RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], "*", "s", 
     RowBox[{"(", 
      RowBox[{"s", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "+", "s", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "+", "s", "-", "2"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Theta", "[", 
     RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Boole", "[", 
     RowBox[{"k", "==", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", "2"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"*", " ", "ci", " ", "for", " ", "i"}], "=", "1"}], ",", "...", 
     ",", "6"}], " ", "**)"}], "\n", 
   RowBox[{
    RowBox[{"c1", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "2"}], "-", "4"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "1"}], ",", "n"}], "]"}]}], 
         "-", 
         RowBox[{
          RowBox[{"n", "/", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "+", "1"}], ",", "n"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "-", "20"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "+", "3"}], ",", "n"}], "]"}]}], 
         "+", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "5"}], ",", "n"}], "]"}]}], 
        ")"}], ",", "1"}], "]"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "8"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "3"}], " ", "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"n", "^", "2"}]}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "6"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "3"}], ",", 
            RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"n", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "10"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "6"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "1"}], ",", 
            RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "-", 
             RowBox[{"6", " ", "n"}], "-", "4"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"n", "-", "6"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "+", "1"}], ",", 
            RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "3"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}], ")"}], ",", "1"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "-", "5"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], " ", "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "2"}], "-", 
              RowBox[{"2", " ", "n"}], "-", "4"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "5"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "3"}], ",", 
            RowBox[{"n", "-", "2"}]}], "]"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "5"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "1"}], ",", 
            RowBox[{"n", "-", "2"}]}], "]"}]}], "+", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "1"}], ",", 
           RowBox[{"n", "-", "2"}]}], "]"}]}], ")"}], ",", "1"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"Int2", "[", 
        RowBox[{
         RowBox[{"n", "+", "k", "+", "m", "-", "3"}], ",", 
         RowBox[{"n", "-", "3"}]}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c5", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "^", "2"}]}], "/", "2"}], " ", "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"Int2", "[", 
        RowBox[{
         RowBox[{"n", "+", "k", "+", "m", "-", "5"}], ",", 
         RowBox[{"n", "-", "4"}]}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c6", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "*", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"Int2", "[", 
        RowBox[{
         RowBox[{"n", "+", "k", "+", "m", "-", "7"}], ",", 
         RowBox[{"n", "-", "5"}]}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"*", " ", "barci", " ", "for", " ", "i"}], "=", "1"}], ",", "...",
      ",", "10"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc1", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c3", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "-", 
         RowBox[{"2", "n"}], "-", "8", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "10"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m", "-", "2"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"c2", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "-", 
         RowBox[{"4", "n"}], "+", "12"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "2"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}]}], "+", "16"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"8", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}]}], "+", 
         RowBox[{"16", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc2", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "6"}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}]}], "+", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", "^", "2"}], "-", 
            RowBox[{"8", "n"}], "+", "20"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "^", "2"}]}], "+", "16"}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc3", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "k", " ", "m"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "4", "k", " ", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc4", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c3", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], 
      RowBox[{"2", "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"8", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc5", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], 
     RowBox[{"4", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc6", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"c6", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "4", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "4"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc7", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"c4", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
     RowBox[{"8", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc8", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c5", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "8", 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "k", " ", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", "k", " ", 
         RowBox[{"m", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "+", 
        RowBox[{"8", "k", " ", 
         RowBox[{"m", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}]}], 
       ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc9", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c6", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", "4"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "n"}], "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "n"}], "-", "2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "4"}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}]}], "-", "4"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"n", "^", "3"}]}], "-", 
           RowBox[{"12", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"36", "n"}], "+", "64"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"28", "n"}], "+", "28"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "m", "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"16", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", 
             RowBox[{"(", 
              RowBox[{"k", "+", "m"}], ")"}]}], "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{"8", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "n"}], "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}]}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", 
           RowBox[{"8", "n"}], "+", "20"}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "-", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "n"}], "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "-", 
         RowBox[{"8", "n"}], "+", "20"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "^", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"12", "n"}], "+", "28"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"8", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"8", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
       ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc10", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "n"}], "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "n"}], "-", "2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], ")"}]}],
      "-", 
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "n"}], "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "6"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
       ")"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"*", " ", "barcprimei", " ", "from", " ", "i"}], "=", "1"}], 
     ",", "...", ",", "8"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime1", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc3", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "/", "8"}], "*", 
      " ", 
      RowBox[{"barc1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "k"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], "k", " ", "m", 
         " ", 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"barc1", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}], "/", "4"}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"barc4", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
        RowBox[{"2", "k", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"k", "^", "2"}], 
         RowBox[{"barc7", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"k", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime2", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], "k", " ", "m", " ", 
      RowBox[{"barc5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"barc1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], "/", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"barc4", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "^", "2"}], "+", 
        RowBox[{"m", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"barc7", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime3", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc2", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{"barc6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"barc5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime4", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"barc6", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime5", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc8", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
     RowBox[{"k", " ", 
      RowBox[{"m", "/", "2"}], " ", 
      RowBox[{"barc2", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
     RowBox[{"k", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "k", "+", "m", "-", "8"}], ")"}], 
      RowBox[{"barc5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", " ", 
         RowBox[{"m", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "\[Minus]", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"k", "+", "m", "\[Minus]", "2"}], ")"}]}], "\[Minus]", 
        RowBox[{"k", " ", "m", 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "\[Minus]", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "+", "m", "\[Minus]", "2"}], ")"}]}], "+", 
        RowBox[{"k", " ", "m", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "+", "k", "+", "m", "\[Minus]", "4"}], 
          ")"}]}]}], ")"}], 
      RowBox[{"barc6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime6", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "k"}], " ", "m", " ", 
     RowBox[{"barc6", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime7", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc9", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", " ", 
     RowBox[{
      RowBox[{"barc2", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{
       RowBox[{"barc5", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "\[Minus]", "3"}], ")"}], "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "\[Minus]", "1"}], ")"}], "^", "2"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"k", "+", "m", "\[Minus]", "4"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "\[Minus]", "6"}], ")"}]}], "+", 
        RowBox[{"(", 
         RowBox[{"k", "+", "m"}], ")"}], "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "m", "\[Minus]", "2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "\[Minus]", "1"}], ")"}]}]}], "\[Minus]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "\[Minus]", "3"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "\[Minus]", "2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "\[Minus]", "1"}], ")"}], "^", "2"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "^", "2"}], "+", 
           RowBox[{"m", "^", "2"}], "\[Minus]", 
           RowBox[{"5", 
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}]}], "+", "12"}], ")"}]}], 
        "\[Minus]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "\[Minus]", "3"}], ")"}], 
         RowBox[{"n", "/", 
          RowBox[{"(", 
           RowBox[{"n", "\[Minus]", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m", "\[Minus]", "2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "m", "\[Minus]", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "\[Minus]", "1"}], " ", ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "\[Minus]", "6"}], ")"}]}], 
        "\[Minus]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "\[Minus]", "3"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"n", "\[Minus]", "1"}], ")"}]}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "^", "2"}], "+", 
           RowBox[{"m", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "\[Minus]", "4"}], ")"}]}]}], ")"}]}]}], ")"}], 
      RowBox[{"barc6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime8", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc10", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "\[Minus]", 
         RowBox[{"4", "n"}], "+", "7"}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "\[Minus]", "1"}], ")"}], "^", "2"}]}], " ", 
      RowBox[{"barc6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.961117505263114*^9, 3.961117536320862*^9}, 
   3.9612066513202195`*^9, {3.9612066926372633`*^9, 3.961206708628854*^9}, {
   3.9658771765215635`*^9, 3.965877176730997*^9}, {3.966722626889255*^9, 
   3.966722644504883*^9}, {3.966723722858038*^9, 3.96672377266313*^9}, {
   3.966723990842069*^9, 3.966723999859131*^9}, 3.9667242001582985`*^9, {
   3.966724276487368*^9, 3.966724317881972*^9}, {3.966724397248305*^9, 
   3.966724510286797*^9}, {3.966727602349127*^9, 3.966727610890852*^9}, {
   3.966727822594961*^9, 3.9667278263451004`*^9}, 3.966728750001114*^9, {
   3.966848474676348*^9, 3.966848475007869*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"63be8dea-f8ec-624c-8d32-fbf20c0ee1e6"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9667256375457287`*^9},ExpressionUUID->"ba10a4c2-149b-2544-8dcc-\
a1df607f7de8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Case", " ", "3"}], ":", " ", 
     RowBox[{
      RowBox[{"Estimate", " ", "of", " ", "$I_", "1"}], "+", 
      RowBox[{"I_", "2"}], "+", 
      RowBox[{"I_", "3", "$", " ", "with", " ", "$H"}]}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"\\", "hat"}], 
     RowBox[{"{", "H", "}"}], "$"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"*", " ", "A", " ", "matrix", " ", "and", " ", "vectors"}], " ", 
   "**)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "The"}], " ", "matrix", " ", "$A$", " ", "in", " ", 
    "the", " ", "proof", " ", "of", " ", "Proposition", " ", "10.18"}], " ", 
   "***)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"linearizedMatrix", "[", 
     RowBox[{"n_", ",", "k_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"M", ",", "j"}], "}"}], ",", 
      RowBox[{
       RowBox[{"M", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"s", "+", "5"}], ",", 
            RowBox[{"s", "+", "3"}]}], "}"}]}], "]"}]}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"-", "6"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", "n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"2", "*", "s"}], "-", "1"}], ")"}]}]}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"-", "12"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", "n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"2", "*", "s"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"2", "*", "s"}], "-", "1"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"-", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", "n", "*", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"2", "*", "s"}], "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"2", "*", "s"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"2", "*", "s"}], "-", "1"}], ")"}]}]}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "2"}], ",", 
         RowBox[{"j", "<=", 
          RowBox[{"s", "+", "3"}]}], ",", 
         RowBox[{"j", "++"}], ",", 
         StyleBox["\[IndentingNewLine]", "Text"], 
         RowBox[{
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "4"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "-", "2"}], ")"}], "*", "n", "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "4"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "6"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", 
               RowBox[{"2", "*", "j"}], "-", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "-", 
               RowBox[{"2", "*", "j"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "-", 
               RowBox[{"2", "*", "j"}], "+", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "-", 
               RowBox[{"2", "*", "j"}], "+", "4"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "-", 
               RowBox[{"2", "*", "j"}], "+", "6"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "-", 
               RowBox[{"2", "*", "j"}], "+", "8"}], ")"}]}]}]}], ";", 
          StyleBox["\[IndentingNewLine]", "Text"], 
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"[", 
             RowBox[{"j", ",", "j"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}], "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}], "+", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}], "+", "4"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}], "+", "6"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"2", "*", "s"}], "+", "j", "-", "2"}], ")"}]}]}], ";", 
          StyleBox["\[IndentingNewLine]", "Text"], 
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"j", "+", "1"}], ",", "j"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"-", "12"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}], "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}], "+", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}], "+", "4"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"2", "*", "s"}], "+", "j", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"2", "*", "s"}], "+", "j", "-", "2"}], ")"}]}]}], ";", 
          RowBox[{
           RowBox[{"M", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"j", "+", "2"}], ",", "j"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"-", "8"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}], "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", 
              RowBox[{"2", "*", "j"}], "+", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"2", "*", "s"}], "+", "j"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"2", "*", "s"}], "+", "j", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"k", "-", 
              RowBox[{"2", "*", "s"}], "+", "j", "-", "2"}], ")"}]}]}], 
          ";"}]}], "]"}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], "M"}]}], "]"}]}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "The"}], " ", "vector", " ", "$b$", " ", "in", " ", 
     "Definition", " ", "10.17"}], " ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linearizedVector", "[", 
     RowBox[{"n_", ",", "k_", ",", "s_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "b", ",", "i", ",", "c1", ",", "c2", ",", "c3", ",", "c4", ",", "c5"}],
        "}"}], ",", 
      RowBox[{
       RowBox[{"b", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"s", "+", "5"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"c1", "=", 
        RowBox[{"2", "*", "s", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "k"}], "-", 
           RowBox[{"2", "*", "s"}], "+", "n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "k"}], "-", 
           RowBox[{"2", "*", "s"}], "+", "n", "-", "4"}], ")"}]}]}], ";", 
       RowBox[{"c2", "=", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "s", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "k"}], "-", 
           RowBox[{"2", "*", "s"}], "+", "n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", "8"}], ")"}], "*", "k"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"18", "*", "n"}], "+", "8"}], ")"}]}]}], ";", 
       RowBox[{"c3", "=", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "8"}], ")"}], "*", 
          RowBox[{"k", "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"n", "^", "2"}]}], "-", 
            RowBox[{"12", "*", "n"}], "-", "40"}], ")"}], "*", "k"}], "+", 
         RowBox[{"2", "*", "s", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "k"}], "-", 
            RowBox[{"2", "*", "s"}], "+", "n", "-", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"n", "^", "2"}]}], "-", 
            RowBox[{"26", "*", "n"}], "+", "72"}], ")"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{"n", "^", "4"}]}], "-", 
         RowBox[{"12", "*", 
          RowBox[{"n", "^", "3"}]}], "-", 
         RowBox[{"44", "*", 
          RowBox[{"n", "^", "2"}]}], "+", 
         RowBox[{"176", "*", "n"}], "+", "192"}]}], ";", 
       RowBox[{"c4", "=", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"n", "^", "2"}]}], "-", 
              RowBox[{"28", "*", "n"}], "+", "60"}], ")"}], "*", "k"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "3"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"n", "^", "2"}]}], "-", 
              RowBox[{"4", "*", "n"}], "+", "40"}], ")"}]}]}], ")"}]}]}], ";", 
       RowBox[{"c5", "=", 
        RowBox[{"n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"12", "*", "n"}], "+", "44"}], ")"}]}]}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"s", "+", "2"}], ")"}]}], "*", "c5"}]}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"s", "+", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "2"}], ")"}], "*", "c5"}], "+", "c4"}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "s"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"s", "+", "2"}], ",", "2"}], "]"}], "*", "c5"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "1"}], ")"}], "*", "c4"}], "+", "c3"}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"s", ">", "0"}], ",", 
         StyleBox["\[IndentingNewLine]", "Text"], 
         RowBox[{
          RowBox[{"b", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"s", "-", "1"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"s", "+", "2"}], ",", "3"}], "]"}], "*", "c5"}], "+", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"s", "+", "1"}], ",", "2"}], "]"}], "*", "c4"}], "+", 
             RowBox[{"s", "*", "c3"}], "+", "c2"}], ")"}]}]}]}], "]"}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "-", "1"}], ">", "0"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "7"}], ",", 
           RowBox[{"i", "<=", 
            RowBox[{"s", "+", "5"}]}], ",", 
           RowBox[{"i", "++"}], ",", 
           StyleBox["\[IndentingNewLine]", "Text"], 
           RowBox[{
            RowBox[{
             RowBox[{"b", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"s", "+", "5", "-", "i"}], ")"}]}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c5", "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"s", "+", "2"}], ",", 
                   RowBox[{"i", "-", "3"}]}], "]"}]}], "+", 
                RowBox[{"c4", "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"s", "+", "1"}], ",", 
                   RowBox[{"i", "-", "4"}]}], "]"}]}], "+", 
                RowBox[{"c3", "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{"i", "-", "5"}]}], "]"}]}], "+", 
                RowBox[{"c2", "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", 
                   RowBox[{"i", "-", "6"}]}], "]"}]}], "+", 
                RowBox[{"c1", "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "2"}], ",", 
                   RowBox[{"i", "-", "7"}]}], "]"}]}]}], ")"}]}]}], ";"}]}], 
          "]"}]}], "]"}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], "b"}]}], "]"}]}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "The"}], " ", "vector", " ", 
     RowBox[{"$", "\\", "Gamma$"}], " ", "in", " ", "Proposition", " ", 
     "10.18"}], " ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LAnswer", "[", 
     RowBox[{"n_", ",", "k_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"LinearSolve", "[", 
       RowBox[{
        RowBox[{"linearizedMatrix", "[", 
         RowBox[{"n", ",", "k", ",", "s"}], "]"}], ",", 
        RowBox[{"linearizedVector", "[", 
         RowBox[{"n", ",", "k", ",", "s"}], "]"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "The"}], " ", "vector", " ", 
     RowBox[{"$b", "'"}], "$", " ", "in", " ", "Definition", " ", "10.17"}], 
    " ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linearizedVectorPrime", "[", 
     RowBox[{"n_", ",", "k_", ",", "s_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "bPrime", ",", "i", ",", "c1Prime", ",", "c2Prime", ",", "c3Prime", 
        ",", "c4Prime", ",", "c5Prime"}], "}"}], ",", 
      RowBox[{
       RowBox[{"bPrime", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"s", "+", "5"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"c1Prime", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "6"}], ")"}], "*", "2", "*", "s", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "k"}], "-", 
           RowBox[{"2", "*", "s"}], "+", "n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "k"}], "-", 
           RowBox[{"2", "*", "s"}], "+", "n", "-", "4"}], ")"}]}]}], ";", 
       RowBox[{"c2Prime", "=", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], "*", "2", "*", "s", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "k"}], "-", 
           RowBox[{"2", "*", "s"}], "+", "n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", "8"}], ")"}], "*", "k"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"18", "*", "n"}], "+", "8"}], ")"}]}]}], ";", 
       RowBox[{"c3Prime", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", "6"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", "8"}], ")"}], "*", 
            RowBox[{"k", "^", "2"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"n", "-", "6"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"n", "^", "2"}]}], "-", 
              RowBox[{"12", "*", "n"}], "-", "40"}], ")"}], "*", "k"}], "+", 
           RowBox[{"2", "*", "s", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", "k"}], "-", 
              RowBox[{"2", "*", "s"}], "+", "n", "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"n", "^", "2"}]}], "-", 
              RowBox[{"26", "*", "n"}], "+", "72"}], ")"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"n", "^", "4"}]}], "-", 
           RowBox[{"12", "*", 
            RowBox[{"n", "^", "3"}]}], "-", 
           RowBox[{"44", "*", 
            RowBox[{"n", "^", "2"}]}], "+", 
           RowBox[{"176", "*", "n"}], "+", "192"}], ")"}]}]}], ";", 
       RowBox[{"c4Prime", "=", 
        RowBox[{
         RowBox[{"-", "n"}], "*", "2", "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "*", 
               RowBox[{"n", "^", "2"}]}], "-", 
              RowBox[{"28", "*", "n"}], "+", "60"}], ")"}], "*", "k"}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "3"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"n", "^", "2"}]}], "-", 
              RowBox[{"4", "*", "n"}], "+", "40"}], ")"}]}]}], ")"}]}]}], ";", 
       RowBox[{"c5Prime", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], "*", "n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"n", "^", "2"}]}], "-", 
           RowBox[{"12", "*", "n"}], "+", "44"}], ")"}]}]}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{
        RowBox[{"bPrime", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"s", "+", "2"}], ")"}]}], "*", "c5Prime"}]}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{
        RowBox[{"bPrime", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"s", "+", "1"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "2"}], ")"}], "*", "c5Prime"}], "+", 
           "c4Prime"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"bPrime", "[", 
         RowBox[{"[", "5", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", "s"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Binomial", "[", 
             RowBox[{
              RowBox[{"s", "+", "2"}], ",", "2"}], "]"}], "*", "c5Prime"}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "+", "1"}], ")"}], "*", "c4Prime"}], "+", 
           "c3Prime"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"s", ">", "0"}], ",", 
         StyleBox["\[IndentingNewLine]", "Text"], 
         RowBox[{
          RowBox[{"bPrime", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"s", "-", "1"}], ")"}]}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"s", "+", "2"}], ",", "3"}], "]"}], "*", "c5Prime"}], 
             "+", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"s", "+", "1"}], ",", "2"}], "]"}], "*", "c4Prime"}], 
             "+", 
             RowBox[{"s", "*", "c3Prime"}], "+", "c2Prime"}], ")"}]}]}]}], 
        "]"}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "-", "1"}], ">", "0"}], ",", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "7"}], ",", 
           RowBox[{"i", "<=", 
            RowBox[{"s", "+", "5"}]}], ",", 
           RowBox[{"i", "++"}], ",", 
           StyleBox["\[IndentingNewLine]", "Text"], 
           RowBox[{
            RowBox[{
             RowBox[{"bPrime", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"s", "+", "5", "-", "i"}], ")"}]}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"c5Prime", "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"s", "+", "2"}], ",", 
                   RowBox[{"i", "-", "3"}]}], "]"}]}], "+", 
                RowBox[{"c4Prime", "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"s", "+", "1"}], ",", 
                   RowBox[{"i", "-", "4"}]}], "]"}]}], "+", 
                RowBox[{"c3Prime", "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{"i", "-", "5"}]}], "]"}]}], "+", 
                RowBox[{"c2Prime", "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "1"}], ",", 
                   RowBox[{"i", "-", "6"}]}], "]"}]}], "+", 
                RowBox[{"c1Prime", "*", 
                 RowBox[{"Binomial", "[", 
                  RowBox[{
                   RowBox[{"s", "-", "2"}], ",", 
                   RowBox[{"i", "-", "7"}]}], "]"}]}]}], ")"}]}]}], ";"}]}], 
          "]"}]}], "]"}], ";", 
       StyleBox["\[IndentingNewLine]", "Text"], "bPrime"}]}], "]"}]}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "Definition", " ", "of", " ", "the", " ", "matrices"}], 
    " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatH1", "[", 
     RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "d", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
        "lambdaq", ",", "lambdaqPrime", ",", "M"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Msize", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "1"}], ",", 
         RowBox[{"q", "<=", "Msize"}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "1"}], ",", 
            RowBox[{"qPrime", "<=", "Msize"}], ",", 
            RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{
               RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"m", "=", 
              RowBox[{
               RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"lambdaq", "=", 
              RowBox[{"A", "[", 
               RowBox[{"n", ",", 
                RowBox[{
                 RowBox[{"2", "q"}], "+", "s"}], ",", "q"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"lambdaqPrime", "=", 
              RowBox[{"A", "[", 
               RowBox[{"n", ",", 
                RowBox[{
                 RowBox[{"2", "qPrime"}], "+", "s"}], ",", "qPrime"}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", 
                RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"10", "^", "10"}], ")"}], "^", 
                RowBox[{"Theta", "[", 
                 RowBox[{"n", ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}], "/", "2"}]}], "]"}]}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"kappa", "[", 
                   RowBox[{"n", ",", "s"}], "]"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"barcprime1", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"barcprime2", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
                    "lambdaq"}], "+", 
                    RowBox[{
                    RowBox[{"barcprime3", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "lambdaq", 
                    "*", "lambdaqPrime"}], "+", 
                    RowBox[{
                    RowBox[{"barcprime4", "[", 
                    RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "lambdaq", 
                    "*", "lambdaqPrime", "*", 
                    RowBox[{"(", 
                    RowBox[{"lambdaq", "+", "lambdaqPrime"}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}], "^", "2"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"s", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "s", "-", "2"}], ")"}]}], ")"}]}], "*", 
                  RowBox[{"barcprime5", "[", 
                   RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}], "^", "2"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s", "^", "2"}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "+", "s", "-", "2"}], ")"}], "^", "2"}]}], 
                    ")"}]}], "*", 
                  RowBox[{"barcprime6", "[", 
                   RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s", 
                    RowBox[{"(", 
                    RowBox[{"s", "\[Minus]", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "+", 
                    RowBox[{"2", "s"}], "\[Minus]", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"n", "+", 
                    RowBox[{"2", "s"}], "\[Minus]", "4"}], ")"}]}], "+", 
                    RowBox[{"s", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", 
                    RowBox[{"2", "s"}], "\[Minus]", "2"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", "q", " ", "qPrime"}], "\[Minus]", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"q", "+", "qPrime"}], ")"}]}], "\[Minus]", 
                    RowBox[{"s", "^", "2"}], "+", 
                    RowBox[{"2", "s", 
                    RowBox[{"(", 
                    RowBox[{"q", "+", "qPrime", "+", "1"}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"s", "^", "2"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "s", 
                    RowBox[{"(", 
                    RowBox[{"1", "\[Minus]", 
                    RowBox[{"(", 
                    RowBox[{"q", "+", "qPrime"}], ")"}]}], ")"}]}], 
                    "\[Minus]", 
                    RowBox[{"4", "q", " ", "qPrime"}], "+", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"q", "+", "qPrime"}], ")"}]}], "+", "n", 
                    "\[Minus]", "4"}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}], "^", "2"}], "*", 
                  RowBox[{"barcprime7", "[", 
                   RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}], "^", "2"}], "*", 
                  RowBox[{"barcprime8", "[", 
                   RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"q", "-", "1"}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{"qPrime", "-", "1"}], ")"}]}], "+", 
                    RowBox[{"2", "s", 
                    RowBox[{"(", 
                    RowBox[{"q", "+", "qPrime", "-", "2"}], ")"}]}], "+", 
                    RowBox[{"s", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", 
                    RowBox[{"2", "s"}], "-", "2"}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "]"}], ";", "\[IndentingNewLine]", "M"}]}], "]"}]}], 
   RowBox[{"(*", " ", 
    RowBox[{"//", " ", "MatrixForm"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatH2", "[", 
     RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "d", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
        "M", ",", " ", "MSymm"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Msize", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "1"}], ",", 
         RowBox[{"q", "<=", "Msize"}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "1"}], ",", 
            RowBox[{"qPrime", "<=", "Msize"}], ",", 
            RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{
               RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"m", "=", 
              RowBox[{
               RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", 
                RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"k", "+", "m"}], "<", 
                 RowBox[{"n", "-", "6"}]}], ",", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "6"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], ")"}], "^", 
                  "2"}], "*", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"linearizedVector", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"m", "-", "2"}], ",", 
                    RowBox[{"qPrime", "-", "1"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"LAnswer", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"k", "-", "2"}], ",", 
                    RowBox[{"q", "-", "1"}]}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", 
                    RowBox[{"2", "s"}], "-", 
                    RowBox[{"2", "i"}], "-", 
                    RowBox[{"2", "j"}], "+", "6"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "2", "-", 
                    RowBox[{"2", "j"}]}], ")"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "3", "-", "i", "-", "j"}], ")"}]}], "-", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "2", "-", 
                    RowBox[{"4", "j"}], "-", 
                    RowBox[{"2", "s"}]}], ")"}]}], ")"}], "*", 
                    RowBox[{"Int", "[", 
                    RowBox[{
                    RowBox[{"n", "-", "1", "+", 
                    RowBox[{"2", "s"}]}], ",", 
                    RowBox[{"n", "+", "3", "-", "i", "-", "j"}]}], "]"}]}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"qPrime", "+", "4"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"q", "+", "2"}]}], "}"}]}], "]"}]}], ",", "0"}], 
               "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"MSymm", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"M", "+", 
           RowBox[{"Transpose", "[", "M", "]"}]}], ")"}], "/", "2"}]}], ";", 
       "\[IndentingNewLine]", "MSymm"}]}], "]"}]}], 
   RowBox[{"(*", " ", 
    RowBox[{"//", " ", "MatrixForm"}], " ", "*)"}], "\[IndentingNewLine]", 
   " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatH3", "[", 
     RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "d", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
        "M", ",", " ", "MSymm"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Msize", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "s"}], ")"}], "/", "2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"M", "=", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "1"}], ",", 
         RowBox[{"q", "<=", "Msize"}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "1"}], ",", 
            RowBox[{"qPrime", "<=", "Msize"}], ",", 
            RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"k", "=", 
              RowBox[{
               RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"m", "=", 
              RowBox[{
               RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"M", "[", 
               RowBox[{"[", 
                RowBox[{"q", ",", "qPrime"}], "]"}], "]"}], "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"k", "+", "m"}], "<", 
                 RowBox[{"n", "-", "6"}]}], ",", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "6"}], ")"}], 
                    RowBox[{
                    RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], ")"}], "^", 
                  "2"}], "*", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"LAnswer", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"k", "-", "2"}], ",", 
                    RowBox[{"q", "-", "1"}]}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", 
                    RowBox[{"2", "s"}], "-", 
                    RowBox[{"2", "i"}], "-", 
                    RowBox[{"2", "j"}], "+", "6"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "3", "-", "i", "-", "j"}], ")"}]}], "*", 
                    RowBox[{
                    RowBox[{"linearizedVectorPrime", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"m", "-", "2"}], ",", 
                    RowBox[{"qPrime", "-", "1"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "6"}], ")"}], "*", 
                    RowBox[{
                    RowBox[{"linearizedVector", "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"m", "-", "2"}], ",", 
                    RowBox[{"qPrime", "-", "1"}]}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], "*", 
                    RowBox[{"Int", "[", 
                    RowBox[{
                    RowBox[{"n", "-", "1", "+", 
                    RowBox[{"2", "s"}]}], ",", 
                    RowBox[{"n", "+", "3", "-", "i", "-", "j"}]}], "]"}]}], 
                   ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"qPrime", "+", "4"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"q", "+", "2"}]}], "}"}]}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"10", "^", "10"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"n", "-", "6"}], ")"}], 
                    RowBox[{
                    RowBox[{"kappa", "[", 
                    RowBox[{"n", ",", "s"}], "]"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], ")"}], "^", 
                  "2"}], 
                 RowBox[{
                  RowBox[{"LAnswer", "[", 
                   RowBox[{"n", ",", 
                    RowBox[{"k", "-", "2"}], ",", 
                    RowBox[{"q", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"q", "+", "2"}], "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"linearizedVector", "[", 
                   RowBox[{"n", ",", 
                    RowBox[{"m", "-", "2"}], ",", 
                    RowBox[{"qPrime", "-", "1"}]}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"qPrime", "+", "4"}], "]"}], "]"}]}]}], "]"}]}], 
             ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"MSymm", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"M", "+", 
           RowBox[{"Transpose", "[", "M", "]"}]}], ")"}], "/", "2"}]}], ";", 
       "\[IndentingNewLine]", "MSymm"}]}], "]"}]}], 
   RowBox[{"(*", " ", 
    RowBox[{"//", " ", "MatrixForm"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MatH", "[", 
      RowBox[{"n_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"MatH1", "[", 
       RowBox[{"n", ",", "s"}], "]"}], "+", 
      RowBox[{"MatH2", "[", 
       RowBox[{"n", ",", "s"}], "]"}], "+", 
      RowBox[{"MatH3", "[", 
       RowBox[{"n", ",", "s"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.96120678806394*^9, 3.961206803890787*^9}, 
   3.966722247272388*^9, {3.966722526392367*^9, 3.966722560565809*^9}, {
   3.9667255875279846`*^9, 3.9667256119641247`*^9}, {3.9667276242590237`*^9, 
   3.966727717138731*^9}, 3.966728089512089*^9, {3.966728140311849*^9, 
   3.9667281471066875`*^9}, {3.9667281999512787`*^9, 3.966728210552622*^9}, {
   3.9667692993112564`*^9, 3.9667693042000103`*^9}, {3.966848253159262*^9, 
   3.9668482685925884`*^9}, {3.966848370893144*^9, 3.966848373325836*^9}, {
   3.9668485579092393`*^9, 3.966848560471023*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"b16803d8-b7c9-4c88-abc5-094e2806bf9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Checking", " ", "the", " ", "positive", " ", "definiteness"}], 
   " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"n", "=", "14"}], ",", 
     RowBox[{"n", "<=", "35"}], ",", 
     RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"s", "=", "2"}], ",", 
       RowBox[{"s", "<=", 
        RowBox[{
         RowBox[{"Floor", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "]"}], "-", "2"}]}], 
       ",", 
       RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<{n,s}=\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "s"}], "}"}], ",", 
         RowBox[{"\"\<: \>\"", 
          RowBox[{"PositiveDefiniteMatrixQ", "[", 
           RowBox[{"MatH", "[", 
            RowBox[{"n", ",", "s"}], "]"}], "]"}]}]}], "]"}]}], "]"}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", " ", "The", " ", "first", " ", "negative", " ", "eigenvalue", " ", 
      "appears", " ", "when", " ", 
      RowBox[{"{", 
       RowBox[{"n", ",", "s"}], "}"}]}], "=", 
     RowBox[{"{", 
      RowBox[{"34", ",", "2"}], "}"}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.9611173794962225`*^9, 3.961117379624193*^9}, {
   3.961118190253869*^9, 3.9611181967016554`*^9}, {3.966727739542818*^9, 
   3.9667277399117603`*^9}, 3.966727892557646*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"4078dcd5-6d9c-431f-91f6-c1a01a3f4e11"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"14", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {14, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981308721333`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b328e47c-1a5e-e446-ab6c-cd79ea937d19"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"15", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {15, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981308831844`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"c0087599-aff4-2c4f-9afd-91bab9112eb3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981308889465`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b3c6bb33-6c57-fd4f-b204-089e2c2a3dfd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"16", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {16, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898130890459*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"86bf70d9-1e1b-ce4b-9b2e-1c37feff7e27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898130918894*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"9ee8e281-746a-3b45-8de9-4ed3ecfefe2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"17", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {17, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981309214344`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"34a649da-0ab2-5b4b-bb89-b16bf04b9e5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898130940954*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"a65791b3-a9a8-404a-998e-6f1986b26c42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981309488087`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"2053dcbd-7c17-834b-ba41-d18c021cd42b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"18", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {18, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898130951029*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"11119e61-0882-f842-bd9e-cca98da110b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981310047817`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"5ede7231-c235-3f4a-9336-cb8f79c9eb78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898131014799*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"92e65889-dde3-4e41-8f30-e98e5147e500"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"19", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {19, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981310257416`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"c3823f80-d1a8-d144-9b39-ded0ee35f9b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898131072033*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"9d7ba06d-0713-df48-82fb-3b3aa355d1d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981311017323`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b3ce5483-85a8-c644-9943-913183ab3f85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981311257706`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"bc236215-27bc-c74e-b707-93eccd5a4a81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"20", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {20, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898131128544*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"4c25ca23-a5d9-0648-a154-f8bd049a41a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981311677094`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"1caea1dd-6895-3146-abe0-9be66821dde8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.96689813121999*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"79175d68-b3f9-ae45-9c94-a94d2e908b62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981312299995`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"446877b2-9feb-ec4d-b305-2f56ce89eddd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"21", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {21, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898131238842*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"95cb9c0d-18ea-364e-a799-f6c8a9828262"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981313530445`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"f6d33063-c872-064d-8d8b-67aa4db7fe5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981313963223`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"f1651c9a-f4b8-f342-8650-29b9b7e69535"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981314271126`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"5fef5bad-7314-3844-ac49-ac229816bb7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981314351254`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"7d874e71-3cf8-d34c-8ae6-e36d89f19e33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"22", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {22, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898131439001*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"5b9b6df3-0fbb-d544-98c0-d879d9c03602"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981315937786`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"35c4c1f2-98a3-dc42-97ef-94d1e8a88a04"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981316481514`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"798fab1d-311d-1549-9f9a-1b1f84aeb485"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981317031975`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"2ea9d77d-db5f-e846-b92b-71866bf20797"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981317127094`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"00c709d1-4078-8447-80ab-ab8b6ca56052"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"23", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {23, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981317238426`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"1e4eeff2-2c43-1f4c-9eeb-3dbbf1feebd8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898131863676*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"1c56cbe8-e764-af4e-99e3-3de77c9bbc07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981319778824`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"ef2b5859-3c47-8b43-8e95-424ed23752a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.96689813202182*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"34465537-032d-8b47-866b-b169b6bb04ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981320523434`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"fa513fb8-6baf-2547-a75c-984c8a460760"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898132063139*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"e0b2951e-f0aa-2146-bc98-96a402bddf8b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"24", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {24, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981320661373`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"da1406b8-4e17-e241-a182-ad3a92dab1d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898132222084*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"405af37a-54c9-8d41-b868-062b2fb9cc0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981323934803`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"ada97c67-33f4-5d4b-aab1-3f44e07a4f4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898132437481*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"ee344fb2-a4f0-3f45-8747-e6740be70157"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981324914722`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"78c70830-c54c-5646-aa92-c1dd122fa7cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981325018024`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"dfdbb225-0e66-cd43-9b62-9a5b7bc19c07"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"25", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {25, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898132511814*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"e02d3f09-cd02-5440-8911-c31454dfb8ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981327968426`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"2fa448c2-6990-f84b-b25f-1f44ac4ee3ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981329370995`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"7af64e4e-41e7-bc48-8b3f-31257f7e51b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981330571423`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b248d0c4-a1d1-5841-92f7-fec7d14b4d61"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898133102703*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"7580a9df-2f81-fe42-8df3-3f1ae706fbc1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981331351604`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"9592061a-fdf2-a943-aabd-dde6856deca4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898133145464*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"035394cf-8929-3244-94ef-9871ac0f78a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"26", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {26, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898133147972*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"5f3b48ef-6008-ca47-a3dc-9ac1c1471436"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898133511297*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"1d03e40b-fb0d-514b-92a6-425a0327187a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898133674341*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"c2aba003-77b1-ce4d-9041-29431b894696"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981338351192`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b8653bfc-2211-4944-a8f2-a6d12d1b9df7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898133890463*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"3a7c301b-74e5-fd49-831e-9701de016385"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898133945713*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"4a5604dc-7bd3-4647-85fe-8e7807481e05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981339557304`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"eb817191-7d31-c046-b5e9-05687fc792e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"27", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {27, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981339657516`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"77b564d8-08c5-cc41-9686-93be37862be8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981342959385`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"87be3657-1472-f645-ade4-ffd53143511c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898134584753*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"a33586b1-fcf1-6b4f-8359-fe2079b8cebd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981347242165`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"bac3f14d-35e6-6a4a-bd4f-3a7ddbe66d61"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898134840786*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"e0f7af54-50d7-494f-9618-4cf7148cf364"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898134888317*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"56bd09d5-33ee-fd47-9b49-1a7139e42f61"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981349209785`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"e9742919-11bc-164a-b203-af6e16a581c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981349309864`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"052e5a06-56b4-1847-bc88-3195890575ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"28", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {28, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981349329853`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"bf7af3ec-f6b6-8641-a5e0-07d543986013"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981353020725`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"61a11948-b6df-8441-8925-becd97b01578"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981356799164`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"e2db9ef3-e2ca-d045-a7a6-c75e7e3eab83"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898135842783*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"3601e63c-00d9-c842-be91-6d16f5345508"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981360043945`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"e89e3ec1-885e-6b41-a45b-d7c2d22a7713"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981360598392`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"3ca77bfc-046b-0b4e-9260-21fb66c2588d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981361150208`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"146c472d-505e-1549-ad71-a9748dbe13d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981361251354`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"e9888e01-363d-304c-b871-f1202767ad51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"29", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {29, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981361362476`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"9ab50801-2c6c-e142-a284-a9484734d87e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981367544174`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"81d0d851-ff00-ca41-86fe-1a8948b48508"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898137084751*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"21068014-68f6-b045-aa50-622125e80c1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981373761425`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"2b0da4cc-9a6f-fa42-a1e4-99b276a3fd30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898137517828*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"f06a46a2-93ca-b247-97f2-e6ce5675938c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981376354256`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"ef60b273-3db1-ba44-b4f7-6e8a2f59f2af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898137681076*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"528f97ac-2b90-974e-a2ff-5c97d59baf16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898137713375*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"eaaff6a0-39b7-3d4e-a9d1-a05d165cb62e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981377223244`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"16b21e98-96d9-c64f-b610-37c90708c185"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"30", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {30, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898137724327*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"32d474c3-7b5f-3c4e-b917-17b92433a52d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898138472807*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"64ebafcf-e21d-8b42-b8ab-b0b29d6bde13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898138840597*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"3e5331ee-3a7a-dd4e-a6ee-aad8cab490c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981392071323`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"220dd552-5d1c-af49-a710-5796b3e243ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898139384636*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"df754c4b-fe47-9d4d-b597-ac6702673919"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981395570564`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"7cc426f7-27f7-0845-994b-287b7434c655"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981396161175`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"f299011f-de0b-644a-8458-490085698bae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981396720543`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"f325852f-eb93-4a47-b6fa-c42b4c90fade"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898139683098*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"046fbb42-ee02-7146-b970-e3a44be57df7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"31", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {31, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898139694113*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"d1de2d5d-30f6-3340-9fbf-7ca3243afd91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981403707085`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"649ef394-b5f9-d849-b80a-936b736c08d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981409984875`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"4d43dac7-a4c0-2643-acef-197066a6df2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898141335806*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"4eff1cca-9157-1442-8af4-8fba18724a75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898141634033*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"a8fddb69-086f-2a49-ae0b-5056108e7bfc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898141778143*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"8adeafd9-230c-494a-babb-355f99ae5773"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981418974743`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"c6c54565-16c5-084a-921c-1160031364e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898141942772*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"54fee4c8-b6f5-784b-aa0a-329fa582d739"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898141975567*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"937782e4-9e16-e24e-bde6-f632c19e0c6a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898141984089*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"2e9effd9-8b5d-604c-a5a2-b4e1ffea7215"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"32", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {32, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898141987089*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"14e83357-2303-924a-9c0a-8bdb83649888"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 2}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981427272606`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"bfe8c2ec-6a1f-7e4c-afe0-67bd01488de9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981434788666`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"59abcddc-728b-8848-86df-8adaaf817229"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898143851944*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"d0571dca-4c47-214b-b1fa-ce97c1beed05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981442271767`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"0b8be740-42b2-bf48-8a5d-c525e6a1c2f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981443946953`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"fc10e1d1-c5a5-1841-88ad-82abdf84c5d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981445606117`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"8b6f7573-1211-3f49-9885-b2f97f0b9cda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981446179733`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"72bf3132-a566-0448-8b8b-b6e1db2bb80f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981446736717`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"01d51422-582e-ea44-9991-c3bd6882c459"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981446846924`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"98b6bb95-d288-4944-a176-fd4963977d67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"33", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {33, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898144694828*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"1ed3cfbc-3d96-f447-ab17-bb98ca1be9b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {34, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898145863554*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"cdac396a-cd8c-614f-967e-b582134a58fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981465461655`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"a5bee04f-3f43-a742-b801-aabd8b44a7d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981471794453`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"5fc79be8-eaeb-764b-9d12-23ddc4b951c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981475036774`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"4d6cc724-3c31-d548-b16e-2090af0f50be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981477934513`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"98537f2a-22d0-f049-b697-063ee99bf8ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898147937006*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"7aa55aec-0318-f743-ab70-48b2894456c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898148055023*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"2982a827-677a-a745-b40f-656c758361ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898148101677*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"b0714671-f84b-6e44-a944-1462e148075a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981481340103`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"569c2b73-bf64-f848-afbc-620911412131"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981481431065`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"a8de98eb-f6fd-684d-a70d-2f5412f80a0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"34", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {34, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981481456146`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"fbc3b13a-9363-1947-8086-aeb9bcf07fa9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "2"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "False"}]}],
  SequenceForm["{n,s}=", {35, 2}, ": " False],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898149512842*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"a3d89a65-32ed-fa4a-9211-32f4a77f821f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "3"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 3}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898150282381*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"082564dc-ab4a-fa4e-bf04-65fdb3c79b2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "4"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 4}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981510477753`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"89707bf7-be96-7945-8c56-0e8384b1bddd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "5"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 5}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981514252777`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"0e3ef7ad-0e07-6046-9bb8-a91f2aa6043e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "6"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 6}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981518119545`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"1e198df9-d97f-4543-a635-801c4c94235e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "7"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 7}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.966898151983101*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"370d3281-82db-ef47-9709-91fee0ddb930"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "8"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 8}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981521496983`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"600daa03-e1d8-cf42-ba9a-2c23413b5e94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "9"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 9}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981522070007`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"59ebe3d4-fde2-1347-9d5e-04812b007dd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "10"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 10}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981522644253`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"70e9da6f-cc39-854a-a927-bf93abfa8933"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "11"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 11}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981522761574`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"031d93e0-2b3a-6c4c-b2cc-6995d824d547"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{n,s}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"35", ",", "12"}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"\<\": \"\>", " ", "True"}]}],
  SequenceForm["{n,s}=", {35, 12}, ": " True],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.961206823008266*^9, {3.966727869366267*^9, 3.966727893938444*^9}, 
   3.9667281622917614`*^9, 3.966728225069689*^9, 3.9668483333685594`*^9, 
   3.966848377050836*^9, 3.966848520614044*^9, 3.966848581390983*^9, 
   3.966849447139597*^9, 3.9668981522871704`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"7b991dfc-7f15-c04d-9d4c-9cc8c2f5e4a6"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{718.5, 729.75},
WindowMargins->{{155.25, Automatic}, {Automatic, 12}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8c42588c-009c-4819-9856-3d01f81b911d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 39956, 1221, 1791, "Input",ExpressionUUID->"63be8dea-f8ec-624c-8d32-fbf20c0ee1e6"],
Cell[40517, 1243, 149, 3, 48, "Input",ExpressionUUID->"ba10a4c2-149b-2544-8dcc-a1df607f7de8"],
Cell[40669, 1248, 46932, 1209, 2540, "Input",ExpressionUUID->"b16803d8-b7c9-4c88-abc5-094e2806bf9c"],
Cell[CellGroupData[{
Cell[87626, 2461, 1649, 44, 105, "Input",ExpressionUUID->"4078dcd5-6d9c-431f-91f6-c1a01a3f4e11"],
Cell[CellGroupData[{
Cell[89300, 2509, 667, 15, 22, "Print",ExpressionUUID->"b328e47c-1a5e-e446-ab6c-cd79ea937d19"],
Cell[89970, 2526, 667, 15, 22, "Print",ExpressionUUID->"c0087599-aff4-2c4f-9afd-91bab9112eb3"],
Cell[90640, 2543, 667, 15, 22, "Print",ExpressionUUID->"b3c6bb33-6c57-fd4f-b204-089e2c2a3dfd"],
Cell[91310, 2560, 665, 15, 22, "Print",ExpressionUUID->"86bf70d9-1e1b-ce4b-9b2e-1c37feff7e27"],
Cell[91978, 2577, 665, 15, 22, "Print",ExpressionUUID->"9ee8e281-746a-3b45-8de9-4ed3ecfefe2b"],
Cell[92646, 2594, 667, 15, 22, "Print",ExpressionUUID->"34a649da-0ab2-5b4b-bb89-b16bf04b9e5e"],
Cell[93316, 2611, 665, 15, 22, "Print",ExpressionUUID->"a65791b3-a9a8-404a-998e-6f1986b26c42"],
Cell[93984, 2628, 667, 15, 22, "Print",ExpressionUUID->"2053dcbd-7c17-834b-ba41-d18c021cd42b"],
Cell[94654, 2645, 665, 15, 22, "Print",ExpressionUUID->"11119e61-0882-f842-bd9e-cca98da110b0"],
Cell[95322, 2662, 667, 15, 22, "Print",ExpressionUUID->"5ede7231-c235-3f4a-9336-cb8f79c9eb78"],
Cell[95992, 2679, 665, 15, 22, "Print",ExpressionUUID->"92e65889-dde3-4e41-8f30-e98e5147e500"],
Cell[96660, 2696, 667, 15, 22, "Print",ExpressionUUID->"c3823f80-d1a8-d144-9b39-ded0ee35f9b8"],
Cell[97330, 2713, 665, 15, 22, "Print",ExpressionUUID->"9d7ba06d-0713-df48-82fb-3b3aa355d1d2"],
Cell[97998, 2730, 667, 15, 22, "Print",ExpressionUUID->"b3ce5483-85a8-c644-9943-913183ab3f85"],
Cell[98668, 2747, 667, 15, 22, "Print",ExpressionUUID->"bc236215-27bc-c74e-b707-93eccd5a4a81"],
Cell[99338, 2764, 665, 15, 22, "Print",ExpressionUUID->"4c25ca23-a5d9-0648-a154-f8bd049a41a0"],
Cell[100006, 2781, 667, 15, 22, "Print",ExpressionUUID->"1caea1dd-6895-3146-abe0-9be66821dde8"],
Cell[100676, 2798, 664, 15, 22, "Print",ExpressionUUID->"79175d68-b3f9-ae45-9c94-a94d2e908b62"],
Cell[101343, 2815, 667, 15, 22, "Print",ExpressionUUID->"446877b2-9feb-ec4d-b305-2f56ce89eddd"],
Cell[102013, 2832, 665, 15, 22, "Print",ExpressionUUID->"95cb9c0d-18ea-364e-a799-f6c8a9828262"],
Cell[102681, 2849, 667, 15, 22, "Print",ExpressionUUID->"f6d33063-c872-064d-8d8b-67aa4db7fe5f"],
Cell[103351, 2866, 667, 15, 22, "Print",ExpressionUUID->"f1651c9a-f4b8-f342-8650-29b9b7e69535"],
Cell[104021, 2883, 667, 15, 22, "Print",ExpressionUUID->"5fef5bad-7314-3844-ac49-ac229816bb7d"],
Cell[104691, 2900, 667, 15, 22, "Print",ExpressionUUID->"7d874e71-3cf8-d34c-8ae6-e36d89f19e33"],
Cell[105361, 2917, 665, 15, 22, "Print",ExpressionUUID->"5b9b6df3-0fbb-d544-98c0-d879d9c03602"],
Cell[106029, 2934, 667, 15, 22, "Print",ExpressionUUID->"35c4c1f2-98a3-dc42-97ef-94d1e8a88a04"],
Cell[106699, 2951, 667, 15, 22, "Print",ExpressionUUID->"798fab1d-311d-1549-9f9a-1b1f84aeb485"],
Cell[107369, 2968, 667, 15, 22, "Print",ExpressionUUID->"2ea9d77d-db5f-e846-b92b-71866bf20797"],
Cell[108039, 2985, 667, 15, 22, "Print",ExpressionUUID->"00c709d1-4078-8447-80ab-ab8b6ca56052"],
Cell[108709, 3002, 667, 15, 22, "Print",ExpressionUUID->"1e4eeff2-2c43-1f4c-9eeb-3dbbf1feebd8"],
Cell[109379, 3019, 665, 15, 22, "Print",ExpressionUUID->"1c56cbe8-e764-af4e-99e3-3de77c9bbc07"],
Cell[110047, 3036, 667, 15, 22, "Print",ExpressionUUID->"ef2b5859-3c47-8b43-8e95-424ed23752a9"],
Cell[110717, 3053, 664, 15, 22, "Print",ExpressionUUID->"34465537-032d-8b47-866b-b169b6bb04ef"],
Cell[111384, 3070, 667, 15, 22, "Print",ExpressionUUID->"fa513fb8-6baf-2547-a75c-984c8a460760"],
Cell[112054, 3087, 665, 15, 22, "Print",ExpressionUUID->"e0b2951e-f0aa-2146-bc98-96a402bddf8b"],
Cell[112722, 3104, 667, 15, 22, "Print",ExpressionUUID->"da1406b8-4e17-e241-a182-ad3a92dab1d1"],
Cell[113392, 3121, 665, 15, 22, "Print",ExpressionUUID->"405af37a-54c9-8d41-b868-062b2fb9cc0b"],
Cell[114060, 3138, 667, 15, 22, "Print",ExpressionUUID->"ada97c67-33f4-5d4b-aab1-3f44e07a4f4b"],
Cell[114730, 3155, 665, 15, 22, "Print",ExpressionUUID->"ee344fb2-a4f0-3f45-8747-e6740be70157"],
Cell[115398, 3172, 667, 15, 22, "Print",ExpressionUUID->"78c70830-c54c-5646-aa92-c1dd122fa7cb"],
Cell[116068, 3189, 667, 15, 22, "Print",ExpressionUUID->"dfdbb225-0e66-cd43-9b62-9a5b7bc19c07"],
Cell[116738, 3206, 665, 15, 22, "Print",ExpressionUUID->"e02d3f09-cd02-5440-8911-c31454dfb8ca"],
Cell[117406, 3223, 667, 15, 22, "Print",ExpressionUUID->"2fa448c2-6990-f84b-b25f-1f44ac4ee3ca"],
Cell[118076, 3240, 667, 15, 22, "Print",ExpressionUUID->"7af64e4e-41e7-bc48-8b3f-31257f7e51b6"],
Cell[118746, 3257, 667, 15, 22, "Print",ExpressionUUID->"b248d0c4-a1d1-5841-92f7-fec7d14b4d61"],
Cell[119416, 3274, 665, 15, 22, "Print",ExpressionUUID->"7580a9df-2f81-fe42-8df3-3f1ae706fbc1"],
Cell[120084, 3291, 667, 15, 22, "Print",ExpressionUUID->"9592061a-fdf2-a943-aabd-dde6856deca4"],
Cell[120754, 3308, 665, 15, 22, "Print",ExpressionUUID->"035394cf-8929-3244-94ef-9871ac0f78a1"],
Cell[121422, 3325, 665, 15, 22, "Print",ExpressionUUID->"5f3b48ef-6008-ca47-a3dc-9ac1c1471436"],
Cell[122090, 3342, 665, 15, 22, "Print",ExpressionUUID->"1d03e40b-fb0d-514b-92a6-425a0327187a"],
Cell[122758, 3359, 665, 15, 22, "Print",ExpressionUUID->"c2aba003-77b1-ce4d-9041-29431b894696"],
Cell[123426, 3376, 667, 15, 22, "Print",ExpressionUUID->"b8653bfc-2211-4944-a8f2-a6d12d1b9df7"],
Cell[124096, 3393, 665, 15, 22, "Print",ExpressionUUID->"3a7c301b-74e5-fd49-831e-9701de016385"],
Cell[124764, 3410, 665, 15, 22, "Print",ExpressionUUID->"4a5604dc-7bd3-4647-85fe-8e7807481e05"],
Cell[125432, 3427, 667, 15, 22, "Print",ExpressionUUID->"eb817191-7d31-c046-b5e9-05687fc792e3"],
Cell[126102, 3444, 667, 15, 22, "Print",ExpressionUUID->"77b564d8-08c5-cc41-9686-93be37862be8"],
Cell[126772, 3461, 667, 15, 22, "Print",ExpressionUUID->"87be3657-1472-f645-ade4-ffd53143511c"],
Cell[127442, 3478, 665, 15, 22, "Print",ExpressionUUID->"a33586b1-fcf1-6b4f-8359-fe2079b8cebd"],
Cell[128110, 3495, 667, 15, 22, "Print",ExpressionUUID->"bac3f14d-35e6-6a4a-bd4f-3a7ddbe66d61"],
Cell[128780, 3512, 665, 15, 22, "Print",ExpressionUUID->"e0f7af54-50d7-494f-9618-4cf7148cf364"],
Cell[129448, 3529, 665, 15, 22, "Print",ExpressionUUID->"56bd09d5-33ee-fd47-9b49-1a7139e42f61"],
Cell[130116, 3546, 667, 15, 22, "Print",ExpressionUUID->"e9742919-11bc-164a-b203-af6e16a581c2"],
Cell[130786, 3563, 667, 15, 22, "Print",ExpressionUUID->"052e5a06-56b4-1847-bc88-3195890575ca"],
Cell[131456, 3580, 667, 15, 22, "Print",ExpressionUUID->"bf7af3ec-f6b6-8641-a5e0-07d543986013"],
Cell[132126, 3597, 667, 15, 22, "Print",ExpressionUUID->"61a11948-b6df-8441-8925-becd97b01578"],
Cell[132796, 3614, 667, 15, 22, "Print",ExpressionUUID->"e2db9ef3-e2ca-d045-a7a6-c75e7e3eab83"],
Cell[133466, 3631, 665, 15, 22, "Print",ExpressionUUID->"3601e63c-00d9-c842-be91-6d16f5345508"],
Cell[134134, 3648, 667, 15, 22, "Print",ExpressionUUID->"e89e3ec1-885e-6b41-a45b-d7c2d22a7713"],
Cell[134804, 3665, 667, 15, 22, "Print",ExpressionUUID->"3ca77bfc-046b-0b4e-9260-21fb66c2588d"],
Cell[135474, 3682, 667, 15, 22, "Print",ExpressionUUID->"146c472d-505e-1549-ad71-a9748dbe13d2"],
Cell[136144, 3699, 667, 15, 22, "Print",ExpressionUUID->"e9888e01-363d-304c-b871-f1202767ad51"],
Cell[136814, 3716, 667, 15, 22, "Print",ExpressionUUID->"9ab50801-2c6c-e142-a284-a9484734d87e"],
Cell[137484, 3733, 667, 15, 22, "Print",ExpressionUUID->"81d0d851-ff00-ca41-86fe-1a8948b48508"],
Cell[138154, 3750, 665, 15, 22, "Print",ExpressionUUID->"21068014-68f6-b045-aa50-622125e80c1a"],
Cell[138822, 3767, 667, 15, 22, "Print",ExpressionUUID->"2b0da4cc-9a6f-fa42-a1e4-99b276a3fd30"],
Cell[139492, 3784, 665, 15, 22, "Print",ExpressionUUID->"f06a46a2-93ca-b247-97f2-e6ce5675938c"],
Cell[140160, 3801, 667, 15, 22, "Print",ExpressionUUID->"ef60b273-3db1-ba44-b4f7-6e8a2f59f2af"],
Cell[140830, 3818, 665, 15, 22, "Print",ExpressionUUID->"528f97ac-2b90-974e-a2ff-5c97d59baf16"],
Cell[141498, 3835, 665, 15, 22, "Print",ExpressionUUID->"eaaff6a0-39b7-3d4e-a9d1-a05d165cb62e"],
Cell[142166, 3852, 667, 15, 22, "Print",ExpressionUUID->"16b21e98-96d9-c64f-b610-37c90708c185"],
Cell[142836, 3869, 667, 15, 22, "Print",ExpressionUUID->"32d474c3-7b5f-3c4e-b917-17b92433a52d"],
Cell[143506, 3886, 665, 15, 22, "Print",ExpressionUUID->"64ebafcf-e21d-8b42-b8ab-b0b29d6bde13"],
Cell[144174, 3903, 665, 15, 22, "Print",ExpressionUUID->"3e5331ee-3a7a-dd4e-a6ee-aad8cab490c4"],
Cell[144842, 3920, 667, 15, 22, "Print",ExpressionUUID->"220dd552-5d1c-af49-a710-5796b3e243ea"],
Cell[145512, 3937, 665, 15, 22, "Print",ExpressionUUID->"df754c4b-fe47-9d4d-b597-ac6702673919"],
Cell[146180, 3954, 667, 15, 22, "Print",ExpressionUUID->"7cc426f7-27f7-0845-994b-287b7434c655"],
Cell[146850, 3971, 667, 15, 22, "Print",ExpressionUUID->"f299011f-de0b-644a-8458-490085698bae"],
Cell[147520, 3988, 667, 15, 22, "Print",ExpressionUUID->"f325852f-eb93-4a47-b6fa-c42b4c90fade"],
Cell[148190, 4005, 665, 15, 22, "Print",ExpressionUUID->"046fbb42-ee02-7146-b970-e3a44be57df7"],
Cell[148858, 4022, 667, 15, 22, "Print",ExpressionUUID->"d1de2d5d-30f6-3340-9fbf-7ca3243afd91"],
Cell[149528, 4039, 667, 15, 22, "Print",ExpressionUUID->"649ef394-b5f9-d849-b80a-936b736c08d6"],
Cell[150198, 4056, 667, 15, 22, "Print",ExpressionUUID->"4d43dac7-a4c0-2643-acef-197066a6df2a"],
Cell[150868, 4073, 665, 15, 22, "Print",ExpressionUUID->"4eff1cca-9157-1442-8af4-8fba18724a75"],
Cell[151536, 4090, 665, 15, 22, "Print",ExpressionUUID->"a8fddb69-086f-2a49-ae0b-5056108e7bfc"],
Cell[152204, 4107, 665, 15, 22, "Print",ExpressionUUID->"8adeafd9-230c-494a-babb-355f99ae5773"],
Cell[152872, 4124, 667, 15, 22, "Print",ExpressionUUID->"c6c54565-16c5-084a-921c-1160031364e4"],
Cell[153542, 4141, 665, 15, 22, "Print",ExpressionUUID->"54fee4c8-b6f5-784b-aa0a-329fa582d739"],
Cell[154210, 4158, 665, 15, 22, "Print",ExpressionUUID->"937782e4-9e16-e24e-bde6-f632c19e0c6a"],
Cell[154878, 4175, 667, 15, 22, "Print",ExpressionUUID->"2e9effd9-8b5d-604c-a5a2-b4e1ffea7215"],
Cell[155548, 4192, 667, 15, 22, "Print",ExpressionUUID->"14e83357-2303-924a-9c0a-8bdb83649888"],
Cell[156218, 4209, 667, 15, 22, "Print",ExpressionUUID->"bfe8c2ec-6a1f-7e4c-afe0-67bd01488de9"],
Cell[156888, 4226, 667, 15, 22, "Print",ExpressionUUID->"59abcddc-728b-8848-86df-8adaaf817229"],
Cell[157558, 4243, 665, 15, 22, "Print",ExpressionUUID->"d0571dca-4c47-214b-b1fa-ce97c1beed05"],
Cell[158226, 4260, 667, 15, 22, "Print",ExpressionUUID->"0b8be740-42b2-bf48-8a5d-c525e6a1c2f2"],
Cell[158896, 4277, 667, 15, 22, "Print",ExpressionUUID->"fc10e1d1-c5a5-1841-88ad-82abdf84c5d5"],
Cell[159566, 4294, 667, 15, 22, "Print",ExpressionUUID->"8b6f7573-1211-3f49-9885-b2f97f0b9cda"],
Cell[160236, 4311, 667, 15, 22, "Print",ExpressionUUID->"72bf3132-a566-0448-8b8b-b6e1db2bb80f"],
Cell[160906, 4328, 667, 15, 22, "Print",ExpressionUUID->"01d51422-582e-ea44-9991-c3bd6882c459"],
Cell[161576, 4345, 669, 15, 22, "Print",ExpressionUUID->"98b6bb95-d288-4944-a176-fd4963977d67"],
Cell[162248, 4362, 667, 15, 22, "Print",ExpressionUUID->"1ed3cfbc-3d96-f447-ab17-bb98ca1be9b8"],
Cell[162918, 4379, 667, 15, 22, "Print",ExpressionUUID->"cdac396a-cd8c-614f-967e-b582134a58fe"],
Cell[163588, 4396, 667, 15, 22, "Print",ExpressionUUID->"a5bee04f-3f43-a742-b801-aabd8b44a7d0"],
Cell[164258, 4413, 667, 15, 22, "Print",ExpressionUUID->"5fc79be8-eaeb-764b-9d12-23ddc4b951c3"],
Cell[164928, 4430, 667, 15, 22, "Print",ExpressionUUID->"4d6cc724-3c31-d548-b16e-2090af0f50be"],
Cell[165598, 4447, 667, 15, 22, "Print",ExpressionUUID->"98537f2a-22d0-f049-b697-063ee99bf8ed"],
Cell[166268, 4464, 665, 15, 22, "Print",ExpressionUUID->"7aa55aec-0318-f743-ab70-48b2894456c2"],
Cell[166936, 4481, 665, 15, 22, "Print",ExpressionUUID->"2982a827-677a-a745-b40f-656c758361ac"],
Cell[167604, 4498, 665, 15, 22, "Print",ExpressionUUID->"b0714671-f84b-6e44-a944-1462e148075a"],
Cell[168272, 4515, 669, 15, 22, "Print",ExpressionUUID->"569c2b73-bf64-f848-afbc-620911412131"],
Cell[168944, 4532, 669, 15, 22, "Print",ExpressionUUID->"a8de98eb-f6fd-684d-a70d-2f5412f80a0b"],
Cell[169616, 4549, 669, 15, 22, "Print",ExpressionUUID->"fbc3b13a-9363-1947-8086-aeb9bcf07fa9"],
Cell[170288, 4566, 667, 15, 22, "Print",ExpressionUUID->"a3d89a65-32ed-fa4a-9211-32f4a77f821f"],
Cell[170958, 4583, 665, 15, 22, "Print",ExpressionUUID->"082564dc-ab4a-fa4e-bf04-65fdb3c79b2d"],
Cell[171626, 4600, 667, 15, 22, "Print",ExpressionUUID->"89707bf7-be96-7945-8c56-0e8384b1bddd"],
Cell[172296, 4617, 667, 15, 22, "Print",ExpressionUUID->"0e3ef7ad-0e07-6046-9bb8-a91f2aa6043e"],
Cell[172966, 4634, 667, 15, 22, "Print",ExpressionUUID->"1e198df9-d97f-4543-a635-801c4c94235e"],
Cell[173636, 4651, 665, 15, 22, "Print",ExpressionUUID->"370d3281-82db-ef47-9709-91fee0ddb930"],
Cell[174304, 4668, 667, 15, 22, "Print",ExpressionUUID->"600daa03-e1d8-cf42-ba9a-2c23413b5e94"],
Cell[174974, 4685, 667, 15, 22, "Print",ExpressionUUID->"59ebe3d4-fde2-1347-9d5e-04812b007dd7"],
Cell[175644, 4702, 669, 15, 22, "Print",ExpressionUUID->"70e9da6f-cc39-854a-a927-bf93abfa8933"],
Cell[176316, 4719, 669, 15, 22, "Print",ExpressionUUID->"031d93e0-2b3a-6c4c-b2cc-6995d824d547"],
Cell[176988, 4736, 669, 15, 22, "Print",ExpressionUUID->"7b991dfc-7f15-c04d-9d4c-9cc8c2f5e4a6"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/5._Corollary_11.19.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    241241,       6512]
NotebookOptionsPosition[    236545,       6435]
NotebookOutlinePosition[    236980,       6452]
CellTagsIndexPosition[    236937,       6449]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Integrals", " ", "and", " ", "coefficients"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Int", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       FractionBox[
        RowBox[{"1", "+", "i"}], "2"], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "-", 
        FractionBox["i", "2"], "+", "j"}], "]"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"Gamma", "[", "j", "]"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Int2", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "i", "-", "j"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "i"}], "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], "-", 
         FractionBox["i", "2"], "+", "j"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", "j", "]"}]}]]}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"*", " ", "ci", " ", "for", " ", "i"}], "=", "1"}], ",", "...", 
     ",", "6"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"4", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "2"}], "-", "4"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "1"}], ",", "n"}], "]"}]}], 
         "-", 
         RowBox[{
          RowBox[{"n", "/", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "+", "1"}], ",", "n"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "-", "20"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "+", "3"}], ",", "n"}], "]"}]}], 
         "+", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "5"}], ",", "n"}], "]"}]}], 
        ")"}], ",", "1"}], "]"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "8"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "3"}], " ", "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"n", "^", "2"}]}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "6"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "3"}], ",", 
            RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"n", "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "10"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "6"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "1"}], ",", 
            RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "-", 
             RowBox[{"6", " ", "n"}], "-", "4"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"n", "-", "6"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "+", "1"}], ",", 
            RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "3"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}], ")"}], ",", "1"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     RowBox[{"(", 
      RowBox[{"n", "-", "5"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], " ", "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", "^", "2"}], "-", 
              RowBox[{"2", " ", "n"}], "-", "4"}], ")"}]}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "5"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "3"}], ",", 
            RowBox[{"n", "-", "2"}]}], "]"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"n", "-", "5"}], ")"}]}], ")"}]}], " ", 
          RowBox[{"Int", "[", 
           RowBox[{
            RowBox[{"n", "+", "k", "+", "m", "-", "1"}], ",", 
            RowBox[{"n", "-", "2"}]}], "]"}]}], "+", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "1"}], ",", 
           RowBox[{"n", "-", "2"}]}], "]"}]}], ")"}], ",", "1"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "/", "2"}], "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"Int2", "[", 
        RowBox[{
         RowBox[{"n", "+", "k", "+", "m", "-", "3"}], ",", 
         RowBox[{"n", "-", "3"}]}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c5", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "^", "2"}]}], "/", "2"}], " ", "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"Int2", "[", 
        RowBox[{
         RowBox[{"n", "+", "k", "+", "m", "-", "5"}], ",", 
         RowBox[{"n", "-", "4"}]}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c6", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "/", "2"}], "*", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"k", "+", "m"}], "<", 
        RowBox[{"n", "-", "6"}]}], ",", 
       RowBox[{"Int2", "[", 
        RowBox[{
         RowBox[{"n", "+", "k", "+", "m", "-", "7"}], ",", 
         RowBox[{"n", "-", "5"}]}], "]"}], ",", 
       RowBox[{"-", "1"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"*", " ", "barci", " ", "for", " ", "i"}], "=", "1"}], ",", "...",
      ",", "7"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc1", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c3", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "-", 
         RowBox[{"2", "n"}], "-", "8", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "10"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m", "-", "2"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"c2", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "2"}], "-", 
         RowBox[{"4", "n"}], "+", "12"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "2"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}]}], "+", "16"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"8", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}]}], "+", 
         RowBox[{"16", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barc2", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "6"}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"k", "+", "m"}], ")"}]}], "+", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n", "^", "2"}], "-", 
            RowBox[{"8", "n"}], "+", "20"}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "^", "2"}]}], "+", "16"}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc3", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"c1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "k", " ", "m"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "4", "k", " ", 
      RowBox[{"m", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc4", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c3", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], 
      RowBox[{"2", "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "2"}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"c4", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
      RowBox[{"8", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc5", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"c5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], 
     RowBox[{"4", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc6", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"c6", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "4", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "4"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}]}], "\n", 
   RowBox[{
    RowBox[{"barc7", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"c4", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], 
     RowBox[{"8", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"*", " ", "barcprimei", " ", "from", " ", "i"}], "=", "1"}], 
     ",", "...", ",", "4"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime1", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc3", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "/", "8"}], "*", 
      " ", 
      RowBox[{"barc1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "k"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "/", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], "k", " ", "m", 
         " ", 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"barc1", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}], "/", "4"}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"barc4", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
        RowBox[{"2", "k", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"k", "^", "2"}], 
         RowBox[{"barc7", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"k", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime2", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], "k", " ", "m", " ", 
      RowBox[{"barc5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"barc1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], "/", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"barc4", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"k", "^", "2"}], "+", 
        RowBox[{"m", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"barc7", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
         RowBox[{"barc5", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime3", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"barc2", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}], "-", 
     RowBox[{"4", 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], 
      RowBox[{"barc6", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"k", "+", "m"}], ")"}], 
      RowBox[{"barc5", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barcprime4", "[", 
     RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"barc6", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9617109742609253`*^9, 3.9617109754592667`*^9}, {
   3.9667286987199497`*^9, 3.966728732694998*^9}, {3.96672876996044*^9, 
   3.966728786045193*^9}, 3.966729263030833*^9, {3.966729350357739*^9, 
   3.966729359715412*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"89c5e3be-e16a-4e54-9336-888bd343c4ad"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.966729367269436*^9},ExpressionUUID->"f2266230-680b-8c48-9f3d-\
3f4148b67f77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Definition", " ", "of", " ", 
    RowBox[{"m", "^", 
     RowBox[{"{", 
      RowBox[{"D", ",", "2"}], "}"}]}], "_", 
    RowBox[{"{", 
     RowBox[{"qq", "'"}], "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"q", "[", "k_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "-", "2"}], ")"}], "/", "2"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qPrime", "[", "m_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"m", "-", "2"}], ")"}], "/", "2"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambdaq", "[", 
     RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"q", "[", "k", "]"}]}], 
     RowBox[{"(", 
      RowBox[{"n", "+", 
       RowBox[{"2", 
        RowBox[{"q", "[", "k", "]"}]}], "+", "4", "-", "2"}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambdaqPrime", "[", 
     RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"qPrime", "[", "m", "]"}]}], 
     RowBox[{"(", 
      RowBox[{"n", "+", 
       RowBox[{"2", 
        RowBox[{"qPrime", "[", "m", "]"}]}], "+", "4", "-", "2"}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"barcprime1", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
      RowBox[{
       RowBox[{"barcprime2", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
       RowBox[{"lambdaq", "[", 
        RowBox[{"n", ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"barcprime3", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
       RowBox[{"lambdaq", "[", 
        RowBox[{"n", ",", "k"}], "]"}], "*", 
       RowBox[{"lambdaqPrime", "[", 
        RowBox[{"n", ",", "m"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"barcprime4", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
       RowBox[{"lambdaq", "[", 
        RowBox[{"n", ",", "k"}], "]"}], "*", 
       RowBox[{"lambdaqPrime", "[", 
        RowBox[{"n", ",", "m"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lambdaq", "[", 
          RowBox[{"n", ",", "k"}], "]"}], "+", 
         RowBox[{"lambdaqPrime", "[", 
          RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"k", "+", "m"}], "<", 
       RowBox[{"n", "-", "6"}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.9667293665390034`*^9, {3.966729448018873*^9, 3.966729451499389*^9}, {
   3.96672953505192*^9, 3.9667295483875484`*^9}, {3.9667399791157513`*^9, 
   3.966740012557108*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"a49b1f12-704c-d14e-b34e-219880462f41"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"1024", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"Gamma", "[", "n", "]"}]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"k", "+", "m"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["k", "5"], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"192", "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "64"}], "+", 
           RowBox[{"3", " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"168", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "36"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1408"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"1600", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "88"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "140"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["k", "3"], " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"768", "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"480", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "568"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"116", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"7296", "-", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"13456", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6760"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"940", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"110", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"168", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "36"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3840", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11904"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"12400", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5024"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1360", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "340"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"49", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"5888", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2176", "-", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"13072", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6408"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"956", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"k", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "49152"}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"192", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"3", " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "768"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7296"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"13456", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6760"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"940", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"110", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"81920", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "71680"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"67200", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "44576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"17872", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4736"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"824", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "73728"}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1408"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"1600", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "88"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "140"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5888"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2176"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"13072", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6408"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"956", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"61440", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"17408", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8960"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5472"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4784", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"440", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", "k", "-", "m", "+", "n"}], ")"}]}], "]"}], 
   " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "k", "+", "m", "+", "n"}], ")"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.96672939480586*^9, 3.966729691687395*^9, 
  3.966740101838098*^9, 3.966751892079521*^9, 3.9667600584591656`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"746f3455-83ae-4045-8245-e6bb9fe6d7b3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Definition", " ", "of", " ", "the", " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MatD", "[", 
    RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "s", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", "m", ",", 
       "lambdaq", ",", "lambdaqPrime", ",", "M"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s", "=", "2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", "5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "0"}], ",", 
        RowBox[{"q", "<=", 
         RowBox[{"Msize", "-", "1"}]}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "0"}], ",", 
           RowBox[{"qPrime", "<=", 
            RowBox[{"Msize", "-", "1"}]}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lambdaq", "=", 
             RowBox[{
              RowBox[{"-", "q"}], 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "q"}], "+", 
                RowBox[{"2", "s"}], "-", "2"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"lambdaqPrime", "=", 
             RowBox[{
              RowBox[{"-", "qPrime"}], 
              RowBox[{"(", 
               RowBox[{"n", "+", 
                RowBox[{"2", "qPrime"}], "+", 
                RowBox[{"2", "s"}], "-", "2"}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"q", "+", "1"}], ",", 
                RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "=", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1024", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                RowBox[{"Gamma", "[", "n", "]"}]}]], 
              RowBox[{"(", 
               RowBox[{"k", "+", "m"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["k", "5"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"192", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "64"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["k", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"168", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1408"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1600", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "88"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "140"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["k", "3"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"768", "+", 
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"480", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "568"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"116", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7296", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"13456", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6760"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"940", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"110", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"168", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3840", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11904"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"12400", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5024"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1360", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "340"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"49", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5888", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2176", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"13072", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6408"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"956", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{"k", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "49152"}], "+", 
                   RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "64"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                   "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "768"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7296"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"13456", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6760"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"940", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"110", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"81920", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "71680"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"67200", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"17872", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4736"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"824", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "73728"}], "+", 
                   RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1408"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1600", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "88"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "140"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5888"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2176"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"13072", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6408"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"956", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"61440", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"17408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8960"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5472"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4784", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"440", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "-", "k", "-", "m", "+", "n"}], ")"}]}],
                "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "k", "+", "m", "+", "n"}], ")"}]}],
                "]"}]}]}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "M"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.961711048754071*^9, 3.961711059120828*^9}, 
   3.961711116176911*^9, 3.966737006524658*^9, {3.966738545289553*^9, 
   3.966738629600368*^9}, {3.9667387248934*^9, 3.96673876823688*^9}, 
   3.966738809937187*^9, 3.966738849261465*^9, {3.966739650481266*^9, 
   3.966739714396332*^9}, 3.966739764473263*^9, {3.966740185561603*^9, 
   3.96674018658052*^9}, {3.966740293109754*^9, 3.966740293494543*^9}, 
   3.9667518700880413`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"6c5e2d60-60b4-40f6-8a3e-509cf7f12430"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9667536792093353`*^9},ExpressionUUID->"8b95e4e1-27e4-cb46-bf2a-\
064a3eb74a92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Polynomials", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", 
     RowBox[{"P", "'"}], 
     RowBox[{"(", "1", ")"}]}], " ", "=", " ", 
    RowBox[{"PolyD", "[", 
     RowBox[{"n", ",", "a0"}], "]"}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PolyDAux", "[", 
     RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Msize", ",", "Vect", ",", "Ans"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Msize", "=", "5"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Vect", "=", 
        RowBox[{"{", 
         RowBox[{"a0", ",", 
          RowBox[{"-", "3634"}], ",", "803", ",", 
          RowBox[{"-", "62"}], ",", "1"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "0"}], ",", 
         RowBox[{"q", "<=", 
          RowBox[{"Msize", "-", "1"}]}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "0"}], ",", 
            RowBox[{"qPrime", "<=", 
             RowBox[{"Msize", "-", "1"}]}], ",", 
            RowBox[{"qPrime", "++"}], ",", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "-", 
              RowBox[{
               RowBox[{
                RowBox[{"MatD", "[", 
                 RowBox[{"n", ",", "a0"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"qPrime", "+", "1"}], "]"}], "]"}]}]}]}]}], "]"}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"FullSimplify", "[", "Ans", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolyDAux", "[", 
    RowBox[{"n", ",", "a0"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{"*", " ", 
     RowBox[{"PolyD", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], " ", "is", " ", "its", " ", 
     RowBox[{"output", "."}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.966752424990066*^9, 3.966752428500042*^9}, 
   3.9667525123589*^9, {3.966752556656428*^9, 3.966752573684194*^9}, {
   3.966752604145735*^9, 3.9667526046409283`*^9}, {3.966752646203924*^9, 
   3.9667526726904354`*^9}, {3.9667527053533688`*^9, 3.966752715868147*^9}, {
   3.966752969896059*^9, 3.966752979341186*^9}, {3.9667536750060024`*^9, 
   3.9667536752785406`*^9}, {3.9667694086537895`*^9, 
   3.966769424405388*^9}},ExpressionUUID->"a2e453aa-177d-ce46-8b0f-\
6c55503043e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PolyD", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"4096", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"Gamma", "[", "n", "]"}]}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"384", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"2", " ", "a0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "124262055936"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"8339503104", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"78857215488", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20759728000"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "54508715699208192000"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"49009742443749703680", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2708334529618378752", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6612420081394434048"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "13"}], "+", 
     FractionBox["n", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", 
     FractionBox["n", "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9667527966325893`*^9, 
  3.966752812154148*^9}},ExpressionUUID->"a22d5905-58fb-3a46-a749-\
477c202d7ca6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", 
     RowBox[{"P", "''"}], 
     RowBox[{"(", "1", ")"}]}], " ", "=", " ", 
    RowBox[{"PolyDD", "[", 
     RowBox[{"n", ",", "a0"}], "]"}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PolyDDAux", "[", 
     RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Msize", ",", "Vect", ",", "Ans"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Msize", "=", "5"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Vect", "=", 
        RowBox[{"{", 
         RowBox[{"a0", ",", 
          RowBox[{"-", "3634"}], ",", "803", ",", 
          RowBox[{"-", "62"}], ",", "1"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "0"}], ",", 
         RowBox[{"q", "<=", 
          RowBox[{"Msize", "-", "1"}]}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "0"}], ",", 
            RowBox[{"qPrime", "<=", 
             RowBox[{"Msize", "-", "1"}]}], ",", 
            RowBox[{"qPrime", "++"}], ",", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "q"}], "+", "2"}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "qPrime"}], "+", "2"}], ")"}], "-", "1"}], 
                ")"}], "*", 
               RowBox[{
                RowBox[{"MatD", "[", 
                 RowBox[{"n", ",", "a0"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"qPrime", "+", "1"}], "]"}], "]"}]}]}]}]}], "]"}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"FullSimplify", "[", "Ans", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolyDDAux", "[", 
    RowBox[{"n", ",", "a0"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{"*", " ", 
     RowBox[{"PolyDD", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], " ", "is", " ", "its", " ", 
     RowBox[{"output", "."}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.966739849575964*^9, 3.966739854231976*^9}, {
  3.9667398876590447`*^9, 3.966739952378495*^9}, {3.9667402016344833`*^9, 
  3.966740268978731*^9}, {3.9667403210590935`*^9, 3.966740414108188*^9}, {
  3.966751858588497*^9, 3.966751926598526*^9}, {3.966752357324091*^9, 
  3.966752413837227*^9}, {3.966752726118828*^9, 3.9667527272502537`*^9}, {
  3.9667528365877953`*^9, 3.96675288782315*^9}, {3.9667529849909325`*^9, 
  3.966752987287288*^9}, {3.966753038795826*^9, 3.96675304779488*^9}, {
  3.966769434511389*^9, 
  3.966769442278536*^9}},ExpressionUUID->"db8339aa-3d3a-e04b-96df-\
55e7662834fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PolyDD", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4096", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"Gamma", "[", "n", "]"}]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["a0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"384", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", "a0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "670678548480"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"36243560448", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"428257546752", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "106131199872"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "24699191072"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11526096848", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1635521584"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"112450096", "-", 
                    RowBox[{"3835146", " ", "n"}], "+", 
                    RowBox[{"52125", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"32", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "104894171248833331200"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"91287474199810375680", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"8378880824008949760", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "13303009380880183296"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7315179922037701632"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4908136903531006336", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "858288638081777984"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"41254614406497888", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5595567429593904", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1035557642926584"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"77979171558852", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3376564101022"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"87589125893", "+", 
                    RowBox[{"6", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "211964292"}], "+", 
                    RowBox[{"1330847", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "13"}], "+", 
     FractionBox["n", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", 
     FractionBox["n", "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9667530730932636`*^9, 3.966753076427698*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"2fe08580-d4ce-9e47-ac0d-2ed4266d85e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "P", 
     RowBox[{"(", "1", ")"}]}], " ", "=", " ", 
    RowBox[{"Poly", "[", 
     RowBox[{"n", ",", "a0"}], "]"}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PolyAux", "[", 
     RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Msize", ",", "Vect", ",", "Ans"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Msize", "=", "5"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Vect", "=", 
        RowBox[{"{", 
         RowBox[{"a0", ",", 
          RowBox[{"-", "3634"}], ",", "803", ",", 
          RowBox[{"-", "62"}], ",", "1"}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "0"}], ",", 
         RowBox[{"q", "<=", 
          RowBox[{"Msize", "-", "1"}]}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "0"}], ",", 
            RowBox[{"qPrime", "<=", 
             RowBox[{"Msize", "-", "1"}]}], ",", 
            RowBox[{"qPrime", "++"}], ",", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "-", 
              RowBox[{
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "q"}], "+", "2"}], ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "qPrime"}], "+", "2"}], ")"}]}], ")"}]}], 
               "*", 
               RowBox[{
                RowBox[{"MatD", "[", 
                 RowBox[{"n", ",", "a0"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"qPrime", "+", "1"}], "]"}], "]"}]}]}]}]}], "]"}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"FullSimplify", "[", "Ans", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolyAux", "[", 
    RowBox[{"n", ",", "a0"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{"*", " ", 
     RowBox[{"Poly", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], " ", "is", " ", "its", " ", 
     RowBox[{"output", "."}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{
  3.9667403461417866`*^9, 3.9667528893015537`*^9, {3.966752922061661*^9, 
   3.9667529532119827`*^9}, {3.966752992350935*^9, 3.9667529954776974`*^9}, {
   3.966753058854637*^9, 3.9667530619822826`*^9}, {3.9667694477244434`*^9, 
   3.9667694550694294`*^9}},ExpressionUUID->"26251bcb-5488-b048-8406-\
8317e512b284"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Poly", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"16384", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"Gamma", "[", "n", "]"}]}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"384", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"8", " ", "a0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "19710369792"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"1498222080", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"12453876480", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3409713952"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "667861712"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"365938336", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "56462680"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1388634", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "50387"}], "+", 
                    RowBox[{"723", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "25458692226416640000"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"23449522648036147200", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"672172346817921024", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2972961411601010688"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1685345095215811584"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1228053795174813440", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "241458240149084928"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"15712704872892800", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1121463096403008", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284987935632064"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7995291453680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "374443463384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10354419592", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52927819"}], "+", 
                    RowBox[{"348486", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "13"}], "+", 
     FractionBox["n", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", 
     FractionBox["n", "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9667530960351334`*^9, 3.9667531013057137`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"060f142e-3525-0940-ac96-9615dd0a2d8d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.966739898788973*^9},ExpressionUUID->"a9e67571-f162-cd4f-9e0e-\
673f4c484262"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Simplification", " ", "of", " ", 
     RowBox[{"P", "'"}], 
     RowBox[{"(", "1", ")"}]}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["a0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"384", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"2", " ", "a0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "124262055936"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"8339503104", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"78857215488", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20759728000"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "54508715699208192000"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"49009742443749703680", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2708334529618378752", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6612420081394434048"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ",", "a0"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"*", " ", "Its", " ", "output", " ", "is", " ", 
    RowBox[{
     RowBox[{"PolyDSimplified", "[", "a0", "]"}], "."}]}], " ", 
   "**)"}]}]], "Input",
 CellChangeTimes->{{3.9617112698965592`*^9, 3.961711277307293*^9}, 
   3.966738675486669*^9, 3.9667388866617317`*^9, {3.966738973874077*^9, 
   3.966738986032648*^9}, 3.966753142709364*^9, {3.966753173746773*^9, 
   3.9667531822270985`*^9}, {3.9667694707665844`*^9, 
   3.9667694798775654`*^9}},ExpressionUUID->"d8f907dc-c271-4b1c-953d-\
6e973f6d36f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PolyDSimplified", "[", "a0_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["a0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"384", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "52"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{"2", " ", "a0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "124262055936"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"8339503104", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"78857215488", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20759728000"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4359884256"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "54508715699208192000"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"49009742443749703680", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"2708334529618378752", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6612420081394434048"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3689589550378520576"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Coeff2"}], " ", "=", " ", 
    RowBox[{"Coefficient", " ", "of", " ", 
     RowBox[{"a0", "^", "2"}]}]}], " ", "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeff2", ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"384", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "52"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
     ")"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Coeff1"}], " ", "=", " ", 
    RowBox[{"Coefficient", " ", "of", " ", "a0"}]}], " ", 
   "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeff1", ":=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "124262055936"}], "+", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{"8339503104", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"78857215488", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20759728000"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4359884256"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Coeff0"}], " ", "=", " ", 
    RowBox[{"Coefficient", " ", "of", " ", "1"}]}], " ", 
   "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Coeff0", ":=", 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "54508715699208192000"}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"49009742443749703680", "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"2708334529618378752", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6612420081394434048"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3689589550378520576"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.96675318643618*^9, 3.96675318643618*^9}, {
  3.9667532260601387`*^9, 3.9667533182405243`*^9}, {3.9667544457140446`*^9, 
  3.9667544589204082`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"d431b6e1-f294-784e-9948-542fdbbab4d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", 
    RowBox[{"Claim", ":", " ", 
     RowBox[{
      RowBox[{"The", " ", "discriminant", " ", "of", " ", 
       RowBox[{"PolyDSimplified", "[", "a0", "]"}], " ", "is", " ", 
       "positive", " ", "when", " ", "n"}], ">=", "27."}]}]}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{"PolyDSimplified", "[", "a0", "]"}], ",", "a0"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9667533511707897`*^9, 3.966753359869732*^9}, 
   3.966769496277319*^9},ExpressionUUID->"73844f0c-1844-ca4d-b5b5-\
405adb482d22"],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "15449764981452555902999592960"}], "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{"27513309069085642550126051328", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13598394732655532252847931392"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3600382007256808416243351552"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"4735360453239104195348398080", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "394627146196739293779591168"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "740098364899745956009869312"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"339819087637723673505300480", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "103397876171264024797249536"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"40459950924707392220168192", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15065834669595927057334272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3980505368562305038315520", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "732525312300365433016320"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"97259447027246828171264", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9608374930260373355520"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"720749814386841727744", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41499228022465995264"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1838499343113943552", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "62286471762681984"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1587504902043088", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9835676721520"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"126010351984", "+", 
                    RowBox[{"3315", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "300428"}], "+", 
                    RowBox[{"1105", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.9667533634367657`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"d63d9188-d143-1e42-b52c-c3ba15d3b8e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"44", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15449764981452555902999592960"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"27513309069085642550126051328", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13598394732655532252847931392"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3600382007256808416243351552"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"4735360453239104195348398080", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "394627146196739293779591168"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "740098364899745956009869312"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"339819087637723673505300480", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "103397876171264024797249536"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"40459950924707392220168192", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15065834669595927057334272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3980505368562305038315520", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "732525312300365433016320"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"97259447027246828171264", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9608374930260373355520"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"720749814386841727744", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41499228022465995264"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1838499343113943552", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "62286471762681984"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1587504902043088", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9835676721520"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"126010351984", "+", 
                    RowBox[{"3315", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "300428"}], "+", 
                    RowBox[{"1105", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "==", "0"}], ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.961711610894079*^9, 3.961711627507687*^9}, 
   3.96675340217375*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"f933d6ee-719d-426b-b410-1e0bdc2e031c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"-", "4.`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.8229077030270997`"}], "-", 
      RowBox[{"2.8106655610606244`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.8229077030270997`"}], "+", 
      RowBox[{"2.8106655610606244`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.772398511402453`"}], "-", 
      RowBox[{"0.6634768370697623`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.772398511402453`"}], "+", 
      RowBox[{"0.6634768370697623`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"1.3233315602592934`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.6605918286639926`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"1.3233315602592934`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.6605918286639926`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "1.7666279636778124`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "2.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"3.820600681302213`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.018170859813740687`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"3.820600681302213`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.018170859813740687`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "6.784273550770457`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "11.916138958121385`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "14.234169298446401`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "15.890884805489211`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"16.860960911857077`", "\[VeryThinSpace]", "-", 
      RowBox[{"2.4497508737728566`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"16.860960911857077`", "\[VeryThinSpace]", "+", 
      RowBox[{"2.4497508737728566`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "18.00097581442548`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"19.350127621323548`", "\[VeryThinSpace]", "-", 
      RowBox[{"13.327345621074292`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"19.350127621323548`", "\[VeryThinSpace]", "+", 
      RowBox[{"13.327345621074292`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "20.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "22.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "24.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"24.499967472453164`", "\[VeryThinSpace]", "-", 
      RowBox[{"6.725835799983065`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"24.499967472453164`", "\[VeryThinSpace]", "+", 
      RowBox[{"6.725835799983065`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"25.92413438702185`", "\[VeryThinSpace]", "-", 
      RowBox[{"2.083917863366385`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"25.92413438702185`", "\[VeryThinSpace]", "+", 
      RowBox[{"2.083917863366385`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "26.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "26.919878741588185`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.961711628907219*^9, 3.9667534035372467`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"4d7eb7a9-7d83-3e4e-95c9-741e1ea9e4ca"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9667537627078266`*^9},ExpressionUUID->"415af116-2a1d-0948-8229-\
05a4e851827d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "larger", " ", "root", " ", 
     "a0"}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"A1", "+", 
         RowBox[{"Sqrt", "[", "A2", "]"}]}], ")"}], "/", "A3"}], " ", "of", 
      " ", "the", " ", "equation", " ", 
      RowBox[{"P", "'"}], 
      RowBox[{"(", "1", ")"}]}], "=", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A1", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Coeff1"}], "/", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"A2", ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Coeff1", "^", "2"}], "/", "4"}], "-", 
       RowBox[{"Coeff2", "*", "Coeff0"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"A3", ":=", 
    RowBox[{"Coeff2", "/", 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"a0Select", ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"A1", "+", 
       RowBox[{"Sqrt", "[", "A2", "]"}]}], ")"}], "/", "A3"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "A1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "A2", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "A3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.966753457985213*^9, 3.9667534588675213`*^9}, {
  3.96675376436438*^9, 3.966753887510212*^9}, {3.966753944085047*^9, 
  3.966753954874819*^9}, {3.966754488122408*^9, 3.966754514013191*^9}, {
  3.966754830961582*^9, 3.966754850228628*^9}, {3.966754967006253*^9, 
  3.96675497753623*^9}, {3.9667605747837563`*^9, 
  3.966760576338297*^9}},ExpressionUUID->"56c658a1-c8f6-9c4f-9f50-\
3a8d54378f8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "124262055936"}], "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{"8339503104", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"78857215488", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20759728000"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4359884256"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"2238186992", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9667548979991302`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"b2981944-021e-fc4a-b031-71679d050ee5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "124262055936"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"8339503104", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"78857215488", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20759728000"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], "2"]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"384", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "52"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "54508715699208192000"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"49009742443749703680", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"2708334529618378752", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6612420081394434048"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3689589550378520576"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9667548980309753`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"514793d3-13c9-e34c-a55c-4def951b73da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"384", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "52"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.9667548980309753`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"5b9aaaf2-8743-1340-af72-b942a6a1044f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"-", "124262055936"}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"8339503104", "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"78857215488", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20759728000"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4359884256"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], "]"}], ",", "n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "124262055936"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"8339503104", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"78857215488", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20759728000"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], "2"]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"384", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "52"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "54508715699208192000"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"49009742443749703680", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"2708334529618378752", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6612420081394434048"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3689589550378520576"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ",", "n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"384", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "52"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], ",",
    "n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.966753970028036*^9, 3.966754007269577*^9}, 
   3.9667541504152603`*^9, {3.966754235573206*^9, 3.9667542671121044`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"06af7ca5-fa8f-504e-9163-6a50b9a87556"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "124262055936"}], "+", 
  RowBox[{"8339503104", " ", "n"}], "+", 
  RowBox[{"78857215488", " ", 
   SuperscriptBox["n", "2"]}], "-", 
  RowBox[{"20759728000", " ", 
   SuperscriptBox["n", "3"]}], "-", 
  RowBox[{"4359884256", " ", 
   SuperscriptBox["n", "4"]}], "+", 
  RowBox[{"2238186992", " ", 
   SuperscriptBox["n", "5"]}], "-", 
  RowBox[{"334408272", " ", 
   SuperscriptBox["n", "6"]}], "+", 
  RowBox[{"24029888", " ", 
   SuperscriptBox["n", "7"]}], "-", 
  RowBox[{"852294", " ", 
   SuperscriptBox["n", "8"]}], "+", 
  RowBox[{"11991", " ", 
   SuperscriptBox["n", "9"]}]}]], "Output",
 CellChangeTimes->{
  3.966753973217085*^9, 3.966754007945017*^9, {3.966754211731476*^9, 
   3.9667542676116695`*^9}},
 CellLabel->"Out[90]=",ExpressionUUID->"245a4acf-6cb3-534b-8e6c-38f84941f303"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "15449764981452555902999592960"}], "+", 
  RowBox[{"27513309069085642550126051328", " ", "n"}], "-", 
  RowBox[{"13598394732655532252847931392", " ", 
   SuperscriptBox["n", "2"]}], "-", 
  RowBox[{"3600382007256808416243351552", " ", 
   SuperscriptBox["n", "3"]}], "+", 
  RowBox[{"4735360453239104195348398080", " ", 
   SuperscriptBox["n", "4"]}], "-", 
  RowBox[{"394627146196739293779591168", " ", 
   SuperscriptBox["n", "5"]}], "-", 
  RowBox[{"740098364899745956009869312", " ", 
   SuperscriptBox["n", "6"]}], "+", 
  RowBox[{"339819087637723673505300480", " ", 
   SuperscriptBox["n", "7"]}], "-", 
  RowBox[{"103397876171264024797249536", " ", 
   SuperscriptBox["n", "8"]}], "+", 
  RowBox[{"40459950924707392220168192", " ", 
   SuperscriptBox["n", "9"]}], "-", 
  RowBox[{"15065834669595927057334272", " ", 
   SuperscriptBox["n", "10"]}], "+", 
  RowBox[{"3980505368562305038315520", " ", 
   SuperscriptBox["n", "11"]}], "-", 
  RowBox[{"732525312300365433016320", " ", 
   SuperscriptBox["n", "12"]}], "+", 
  RowBox[{"97259447027246828171264", " ", 
   SuperscriptBox["n", "13"]}], "-", 
  RowBox[{"9608374930260373355520", " ", 
   SuperscriptBox["n", "14"]}], "+", 
  RowBox[{"720749814386841727744", " ", 
   SuperscriptBox["n", "15"]}], "-", 
  RowBox[{"41499228022465995264", " ", 
   SuperscriptBox["n", "16"]}], "+", 
  RowBox[{"1838499343113943552", " ", 
   SuperscriptBox["n", "17"]}], "-", 
  RowBox[{"62286471762681984", " ", 
   SuperscriptBox["n", "18"]}], "+", 
  RowBox[{"1587504902043088", " ", 
   SuperscriptBox["n", "19"]}], "-", 
  RowBox[{"29507030164560", " ", 
   SuperscriptBox["n", "20"]}], "+", 
  RowBox[{"378031055952", " ", 
   SuperscriptBox["n", "21"]}], "-", 
  RowBox[{"2987756460", " ", 
   SuperscriptBox["n", "22"]}], "+", 
  RowBox[{"10989225", " ", 
   SuperscriptBox["n", "23"]}]}]], "Output",
 CellChangeTimes->{
  3.966753973217085*^9, 3.966754007945017*^9, {3.966754211731476*^9, 
   3.966754267618967*^9}},
 CellLabel->"Out[91]=",ExpressionUUID->"6330856e-6bfb-6842-99c4-dc19a1dc9882"],

Cell[BoxData[
 RowBox[{"384", "+", 
  RowBox[{"208", " ", "n"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["n", "2"]}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["n", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["n", "4"]}]}]], "Output",
 CellChangeTimes->{
  3.966753973217085*^9, 3.966754007945017*^9, {3.966754211731476*^9, 
   3.966754267618967*^9}},
 CellLabel->"Out[92]=",ExpressionUUID->"5fe9f29c-7ada-f646-a146-4ac4c1061c5f"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.96675434353862*^9},ExpressionUUID->"946aa223-b290-e249-9b0b-8f0650695217"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", 
    RowBox[{"Claim", ":", " ", 
     RowBox[{
      RowBox[{"P", 
       RowBox[{"(", "1", ")"}]}], " ", "<", " ", "0"}]}]}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Poly", "[", 
    RowBox[{"n", ",", "a0Select"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.966754377779455*^9, 3.9667544220479565`*^9}, {
  3.966754559403179*^9, 3.966754565000553*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"cf3a7c82-d765-8d4c-8914-87831927c833"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16384", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"Gamma", "[", "n", "]"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "25458692226416640000"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"23449522648036147200", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"672172346817921024", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2972961411601010688"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1685345095215811584"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1228053795174813440", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "241458240149084928"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"15712704872892800", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1121463096403008", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284987935632064"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7995291453680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "374443463384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10354419592", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52927819"}], "+", 
                    RowBox[{"348486", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "19710369792"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"1498222080", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"12453876480", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3409713952"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "667861712"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"365938336", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "56462680"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1388634", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "50387"}], "+", 
                    RowBox[{"723", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "124262055936"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"8339503104", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "n"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "124262055936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"384", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "54508715699208192000"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
             ")"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "124262055936"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"8339503104", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"78857215488", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "124262055936"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"384", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "54508715699208192000"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}], "2"], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
             ")"}]}]}], ")"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "13"}], "+", 
      FractionBox["n", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      FractionBox["n", "2"]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.966754566679495*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"e6205b0b-4f12-0d4e-bb2a-c260158e8056"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Maximize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "25458692226416640000"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"23449522648036147200", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"672172346817921024", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2972961411601010688"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1685345095215811584"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1228053795174813440", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "241458240149084928"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"15712704872892800", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1121463096403008", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284987935632064"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7995291453680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "374443463384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10354419592", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52927819"}], "+", 
                    RowBox[{"348486", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "19710369792"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"1498222080", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"12453876480", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3409713952"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "667861712"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"365938336", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "56462680"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1388634", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "50387"}], "+", 
                    RowBox[{"723", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "124262055936"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"8339503104", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124262055936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "54508715699208192000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"384", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "52"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
               ")"}]}]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "124262055936"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"8339503104", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124262055936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "54508715699208192000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}], "2"], 
         "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"384", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "52"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
               ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"n", ">=", "27"}]}], "}"}], ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.966754686105425*^9, 3.9667547520750103`*^9}, {
  3.9667547841482315`*^9, 3.966754788230381*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"30353de0-cbe6-e94e-b013-1ddfa8050b1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "12488088380625"], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"474453691717860033733912202381777625", "+", 
        RowBox[{"10335663818021512364625", " ", 
         SqrtBox["51842177352828188567114169"]}]}], ")"}]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "27"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9667547321099625`*^9, 3.9667547775698395`*^9, 
  3.966754867096945*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"a8058d79-3c46-e241-afe5-21d82b23a9ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "12488088380625"]}], "2", " ", 
   RowBox[{"(", 
    RowBox[{"474453691717860033733912202381777625", "+", 
     RowBox[{"10335663818021512364625", " ", 
      SqrtBox["51842177352828188567114169"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.966755213553331*^9, 3.96675521530306*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"3c62b033-4696-5e45-b432-740e770b6153"],

Cell[BoxData[
 RowBox[{"-", "8.790329108295077`*^22"}]], "Output",
 CellChangeTimes->{3.9667552161080093`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"613ac64f-86ec-3448-a2a9-0a3d09de43b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", 
    RowBox[{"Claim", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "''"}], 
       RowBox[{"(", "1", ")"}]}], " ", ">", " ", "0"}]}]}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"PolyDD", "[", 
    RowBox[{"n", ",", "a0Select"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9667550264688625`*^9, 3.966755028619219*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"424cb577-e1d7-2d4e-8af2-b6552f53cf29"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4096", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"Gamma", "[", "n", "]"}]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "32"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "104894171248833331200"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"91287474199810375680", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"8378880824008949760", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "13303009380880183296"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7315179922037701632"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4908136903531006336", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "858288638081777984"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"41254614406497888", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5595567429593904", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1035557642926584"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"77979171558852", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3376564101022"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"87589125893", "+", 
                    RowBox[{"6", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "211964292"}], "+", 
                    RowBox[{"1330847", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "670678548480"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"36243560448", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"428257546752", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "106131199872"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24699191072"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11526096848", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1635521584"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"112450096", "-", 
                    RowBox[{"3835146", " ", "n"}], "+", 
                    RowBox[{"52125", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "124262055936"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"8339503104", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"78857215488", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "124262055936"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"384", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "54508715699208192000"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"384", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
            ")"}]}]}], ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "124262055936"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"8339503104", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "n"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "124262055936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"384", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "54508715699208192000"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}], "2"]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"384", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "52"}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
            ")"}]}]}], ")"}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "13"}], "+", 
     FractionBox["n", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", 
     FractionBox["n", "2"]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.966755029321314*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"a882f6a4-e8fc-f34f-bedb-06f632273d78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Minimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "32"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "104894171248833331200"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"91287474199810375680", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"8378880824008949760", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13303009380880183296"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7315179922037701632"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4908136903531006336", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "858288638081777984"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"41254614406497888", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5595567429593904", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1035557642926584"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"77979171558852", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3376564101022"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"87589125893", "+", 
                    RowBox[{"6", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "211964292"}], "+", 
                    RowBox[{"1330847", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "670678548480"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"36243560448", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"428257546752", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "106131199872"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24699191072"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11526096848", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1635521584"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"112450096", "-", 
                    RowBox[{"3835146", " ", "n"}], "+", 
                    RowBox[{"52125", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "124262055936"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"8339503104", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "n"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "124262055936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"384", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "54508715699208192000"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
             ")"}]}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "124262055936"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"8339503104", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124262055936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "54508715699208192000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}], "2"]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
             ")"}]}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"n", ">=", "27"}]}], "}"}], ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.966755044762989*^9, 3.9667550778057365`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"1219d3b1-11da-e545-a15c-929bf2efcdf7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "499523535225"], 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6554180397540022872860919655125"}], "+", 
       RowBox[{"365082476354744841000", " ", 
        SqrtBox["51842177352828188567114169"]}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "27"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.966755156049608*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"5207d951-68c8-674c-9d3b-b29bad01875f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   FractionBox["1", "499523535225"], "8", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6554180397540022872860919655125"}], "+", 
     RowBox[{"365082476354744841000", " ", 
      SqrtBox["51842177352828188567114169"]}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9667551983329353`*^9, 3.9667551996355705`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"2e3b7b55-261c-3945-a184-ce27ee48fa19"],

Cell[BoxData["4.199353449743275`*^22"], "Output",
 CellChangeTimes->{3.9667552002155266`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"795f25d9-2174-0f44-b380-19962cde0911"]
}, Open  ]]
},
WindowSize->{718.5, 729.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"82beb3af-011e-4580-9250-eb466f6b427f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 22077, 675, 979, "Input",ExpressionUUID->"89c5e3be-e16a-4e54-9336-888bd343c4ad"],
Cell[22638, 697, 147, 3, 43, "Input",ExpressionUUID->"f2266230-680b-8c48-9f3d-3f4148b67f77"],
Cell[CellGroupData[{
Cell[22810, 704, 2781, 80, 163, "Input",ExpressionUUID->"a49b1f12-704c-d14e-b34e-219880462f41"],
Cell[25594, 786, 13077, 372, 326, "Output",ExpressionUUID->"746f3455-83ae-4045-8245-e6bb9fe6d7b3"]
}, Open  ]],
Cell[38686, 1161, 18014, 445, 649, "Input",ExpressionUUID->"6c5e2d60-60b4-40f6-8a3e-509cf7f12430"],
Cell[56703, 1608, 149, 3, 43, "Input",ExpressionUUID->"8b95e4e1-27e4-cb46-bf2a-064a3eb74a92"],
Cell[56855, 1613, 2981, 74, 197, "Input",ExpressionUUID->"a2e453aa-177d-ce46-8b0f-6c55503043e8"],
Cell[59839, 1689, 6298, 181, 434, "Input",ExpressionUUID->"a22d5905-58fb-3a46-a749-477c202d7ca6"],
Cell[66140, 1872, 3373, 84, 197, "Input",ExpressionUUID->"db8339aa-3d3a-e04b-96df-55e7662834fe"],
Cell[69516, 1958, 6259, 178, 446, "Input",ExpressionUUID->"2fe08580-d4ce-9e47-ac0d-2ed4266d85e6"],
Cell[75778, 2138, 3093, 80, 197, "Input",ExpressionUUID->"26251bcb-5488-b048-8406-8317e512b284"],
Cell[78874, 2220, 6316, 180, 434, "Input",ExpressionUUID->"060f142e-3525-0940-ac96-9615dd0a2d8d"],
Cell[85193, 2402, 147, 3, 43, "Input",ExpressionUUID->"a9e67571-f162-cd4f-9e0e-673f4c484262"],
Cell[85343, 2407, 6324, 175, 407, "Input",ExpressionUUID->"d8f907dc-c271-4b1c-953d-6e973f6d36f3"],
Cell[91670, 2584, 11706, 336, 848, "Input",ExpressionUUID->"d431b6e1-f294-784e-9948-542fdbbab4d3"],
Cell[CellGroupData[{
Cell[103401, 2924, 662, 17, 43, "Input",ExpressionUUID->"73844f0c-1844-ca4d-b5b5-405adb482d22"],
Cell[104066, 2943, 4348, 108, 303, "Output",ExpressionUUID->"d63d9188-d143-1e42-b52c-c3ba15d3b8e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108451, 3056, 4598, 112, 441, "Input",ExpressionUUID->"f933d6ee-719d-426b-b410-1e0bdc2e031c"],
Cell[113052, 3170, 4249, 101, 132, "Output",ExpressionUUID->"4d7eb7a9-7d83-3e4e-95c9-741e1ea9e4ca"]
}, Open  ]],
Cell[117316, 3274, 149, 3, 43, "Input",ExpressionUUID->"415af116-2a1d-0948-8229-05a4e851827d"],
Cell[CellGroupData[{
Cell[117490, 3281, 1925, 53, 146, "Input",ExpressionUUID->"56c658a1-c8f6-9c4f-9f50-3a8d54378f8e"],
Cell[119418, 3336, 1744, 52, 64, "Output",ExpressionUUID->"b2981944-021e-fc4a-b031-71679d050ee5"],
Cell[121165, 3390, 5320, 152, 205, "Output",ExpressionUUID->"514793d3-13c9-e34c-a55c-4def951b73da"],
Cell[126488, 3544, 1309, 48, 47, "Output",ExpressionUUID->"5b9aaaf2-8743-1340-af72-b942a6a1044f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127834, 3597, 6816, 189, 562, "Input",ExpressionUUID->"06af7ca5-fa8f-504e-9163-6a50b9a87556"],
Cell[134653, 3788, 835, 23, 47, "Output",ExpressionUUID->"245a4acf-6cb3-534b-8e6c-38f84941f303"],
Cell[135491, 3813, 2087, 51, 184, "Output",ExpressionUUID->"6330856e-6bfb-6842-99c4-dc19a1dc9882"],
Cell[137581, 3866, 448, 12, 28, "Output",ExpressionUUID->"5fe9f29c-7ada-f646-a146-4ac4c1061c5f"]
}, Open  ]],
Cell[138044, 3881, 144, 2, 43, "Input",ExpressionUUID->"946aa223-b290-e249-9b0b-8f0650695217"],
Cell[CellGroupData[{
Cell[138213, 3887, 544, 15, 43, "Input",ExpressionUUID->"cf3a7c82-d765-8d4c-8914-87831927c833"],
Cell[138760, 3904, 24045, 622, 872, "Output",ExpressionUUID->"e6205b0b-4f12-0d4e-bb2a-c260158e8056"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162842, 4531, 24344, 609, 1101, "Input",ExpressionUUID->"30353de0-cbe6-e94e-b013-1ddfa8050b1f"],
Cell[187189, 5142, 592, 16, 69, "Output",ExpressionUUID->"a8058d79-3c46-e241-afe5-21d82b23a9ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187818, 5163, 458, 11, 86, "Input",ExpressionUUID->"3c62b033-4696-5e45-b432-740e770b6153"],
Cell[188279, 5176, 193, 4, 28, "Output",ExpressionUUID->"613ac64f-86ec-3448-a2a9-0a3d09de43b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188509, 5185, 521, 15, 43, "Input",ExpressionUUID->"424cb577-e1d7-2d4e-8af2-b6552f53cf29"],
Cell[189033, 5202, 23164, 601, 916, "Output",ExpressionUUID->"a882f6a4-e8fc-f34f-bedb-06f632273d78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212234, 5808, 23092, 586, 1095, "Input",ExpressionUUID->"1219d3b1-11da-e545-a15c-929bf2efcdf7"],
Cell[235329, 6396, 529, 15, 69, "Output",ExpressionUUID->"5207d951-68c8-674c-9d3b-b29bad01875f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235895, 6416, 455, 11, 111, "Input",ExpressionUUID->"2e3b7b55-261c-3945-a184-ce27ee48fa19"],
Cell[236353, 6429, 176, 3, 28, "Output",ExpressionUUID->"795f25d9-2174-0f44-b380-19962cde0911"]
}, Open  ]]
}
]
*)



==> anc/6._Remark_11.20.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     87035,       2441]
NotebookOptionsPosition[     83384,       2378]
NotebookOutlinePosition[     83789,       2394]
CellTagsIndexPosition[     83746,       2391]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"We", " ", "use", " ", "the", " ", "same", " ", 
   RowBox[{"MatD", "[", 
    RowBox[{"n", ",", "a0"}], "]"}], " ", 
   RowBox[{"in", " ", "'"}], "5.", "Corollary", " ", 
   RowBox[{"11.19", ".", 
    RowBox[{"nb", "'"}], "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9667555980102787`*^9, 3.966755632614559*^9}, 
   3.9667697976209145`*^9},ExpressionUUID->"513d6cf3-ebf5-1b48-aa34-\
70031b8356e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Polynomials", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", 
     RowBox[{"P", "'"}], 
     RowBox[{"(", "1", ")"}]}], " ", "=", " ", 
    RowBox[{"PolyD", "[", 
     RowBox[{"n", ",", "a0"}], "]"}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PolyDAux", "[", 
     RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Msize", ",", "Vect", ",", "Ans"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Msize", "=", "2"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Vect", "=", 
        RowBox[{"{", 
         RowBox[{"a0", ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "0"}], ",", 
         RowBox[{"q", "<=", 
          RowBox[{"Msize", "-", "1"}]}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "0"}], ",", 
            RowBox[{"qPrime", "<=", 
             RowBox[{"Msize", "-", "1"}]}], ",", 
            RowBox[{"qPrime", "++"}], ",", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "-", 
              RowBox[{
               RowBox[{
                RowBox[{"MatD", "[", 
                 RowBox[{"n", ",", "a0"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"qPrime", "+", "1"}], "]"}], "]"}]}]}]}]}], "]"}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"FullSimplify", "[", "Ans", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolyDAux", "[", 
    RowBox[{"n", ",", "a0"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{"*", " ", 
     RowBox[{"PolyD", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], " ", "is", " ", "its", " ", 
     RowBox[{"output", "."}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.966755859917749*^9, 3.966755862810732*^9}, 
   3.9667695535905914`*^9},ExpressionUUID->"9c06ee50-47e3-a040-95c9-\
da0e2cb1ae4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PolyD", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"64", " ", 
      RowBox[{"Gamma", "[", "n", "]"}]}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"384", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "52"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1536", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"80", "-", 
            RowBox[{"244", " ", "n"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "a0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1152"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "384"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"616", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"68", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      FractionBox["n", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      FractionBox["n", "2"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.966756003857474*^9, 3.966756003857474*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"074133df-d0f0-4945-b166-9d6604edfbc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", 
     RowBox[{"P", "''"}], 
     RowBox[{"(", "1", ")"}]}], " ", "=", " ", 
    RowBox[{"PolyDD", "[", 
     RowBox[{"n", ",", "a0"}], "]"}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PolyDDAux", "[", 
     RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Msize", ",", "Vect", ",", "Ans"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Msize", "=", "2"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Vect", "=", 
        RowBox[{"{", 
         RowBox[{"a0", ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "0"}], ",", 
         RowBox[{"q", "<=", 
          RowBox[{"Msize", "-", "1"}]}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "0"}], ",", 
            RowBox[{"qPrime", "<=", 
             RowBox[{"Msize", "-", "1"}]}], ",", 
            RowBox[{"qPrime", "++"}], ",", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "q"}], "+", "2"}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "qPrime"}], "+", "2"}], ")"}], "-", "1"}], 
                ")"}], "*", 
               RowBox[{
                RowBox[{"MatD", "[", 
                 RowBox[{"n", ",", "a0"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"qPrime", "+", "1"}], "]"}], "]"}]}]}]}]}], "]"}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"FullSimplify", "[", "Ans", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolyDDAux", "[", 
    RowBox[{"n", ",", "a0"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{"*", " ", 
     RowBox[{"PolyDD", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], " ", "is", " ", "its", " ", 
     RowBox[{"output", "."}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.966756010963215*^9, 3.96675602507972*^9}, 
   3.9667695626293983`*^9},ExpressionUUID->"d1a1f82c-f05b-be4e-8263-\
a23028755335"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PolyDD", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"64", " ", 
      RowBox[{"Gamma", "[", "n", "]"}]}]]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1536", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"80", "-", 
            RowBox[{"244", " ", "n"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["3", "2"], " ", "a0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a0", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"384", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "52"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1152"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "384"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"616", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      FractionBox["n", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox["n", "2"]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.966756033271215*^9, 3.966756033271215*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"ca18e12c-a7d8-3a40-8bec-c766ed6ccf69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "P", 
     RowBox[{"(", "1", ")"}]}], " ", "=", " ", 
    RowBox[{"Poly", "[", 
     RowBox[{"n", ",", "a0"}], "]"}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PolyAux", "[", 
     RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Msize", ",", "Vect", ",", "Ans"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Msize", "=", "2"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Vect", "=", 
        RowBox[{"{", 
         RowBox[{"a0", ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"q", "=", "0"}], ",", 
         RowBox[{"q", "<=", 
          RowBox[{"Msize", "-", "1"}]}], ",", 
         RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"qPrime", "=", "0"}], ",", 
            RowBox[{"qPrime", "<=", 
             RowBox[{"Msize", "-", "1"}]}], ",", 
            RowBox[{"qPrime", "++"}], ",", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "-", 
              RowBox[{
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "q"}], "+", "2"}], ")"}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "qPrime"}], "+", "2"}], ")"}]}], ")"}]}], 
               "*", 
               RowBox[{
                RowBox[{"MatD", "[", 
                 RowBox[{"n", ",", "a0"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"qPrime", "+", "1"}], "]"}], "]"}]}]}]}]}], "]"}], 
          ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"FullSimplify", "[", "Ans", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"PolyAux", "[", 
    RowBox[{"n", ",", "a0"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{"*", " ", 
     RowBox[{"Poly", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], " ", "is", " ", "its", " ", 
     RowBox[{"output", "."}]}], " ", "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.966756043143106*^9, 3.9667560465340843`*^9}, 
   3.966769571206375*^9},ExpressionUUID->"51cfa381-55f4-5f48-979a-\
b922cebbf09c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Poly", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"256", " ", 
      RowBox[{"Gamma", "[", "n", "]"}]}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"384", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1536", "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"80", "-", 
           RowBox[{"244", " ", "n"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "a0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1152"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "384"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"616", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"68", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     FractionBox["n", "2"]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", 
     FractionBox["n", "2"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.966756060067393*^9, 3.966756060081024*^9}, 
   3.9667601624506187`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"9b9bff8c-5f1d-9041-ae17-d51b231c561d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9667560664325504`*^9},ExpressionUUID->"e4e7de36-67bd-cf45-911e-\
a82efadd2b64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Simplification", " ", "of", " ", 
     RowBox[{"P", "'"}], 
     RowBox[{"(", "1", ")"}]}], "=", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["a0", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"384", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "52"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1536", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"80", "-", 
            RowBox[{"244", " ", "n"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "a0", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1152"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "384"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"616", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"68", "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", "a0"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "Its", " ", "output", " ", "is", " ", 
     RowBox[{
      RowBox[{"PolyDSimplified", "[", "a0", "]"}], "."}]}], " ", 
    "**)"}]}]}]], "Input",
 CellChangeTimes->{{3.966756068769757*^9, 3.96675608836564*^9}, {
   3.966756127448114*^9, 3.966756127850866*^9}, 
   3.966769580470604*^9},ExpressionUUID->"e3d8cbf9-4a03-af49-9524-\
6ecc9a7a102b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PolyDSimplified", "[", "a0_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["a0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"384", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "52"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1536", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"80", "-", 
          RowBox[{"244", " ", "n"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", "a0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1152"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "384"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"616", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"68", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Coeff2"}], " ", "=", " ", 
    RowBox[{"Coefficient", " ", "of", " ", 
     RowBox[{"a0", "^", "2"}]}]}], " ", "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeff2", ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"384", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "52"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
     ")"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Coeff1"}], " ", "=", " ", 
    RowBox[{"Coefficient", " ", "of", " ", "a0"}]}], " ", 
   "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coeff1", ":=", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1152"}], "+", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "384"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"616", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"68", "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Coeff0"}], " ", "=", " ", 
    RowBox[{"Coefficient", " ", "of", " ", "1"}]}], " ", 
   "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Coeff0", ":=", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1536", "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"80", "-", 
        RowBox[{"244", " ", "n"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.966756133060808*^9, 3.966756133060808*^9}, {
  3.96675961456566*^9, 3.96675966023612*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"fdfcf29d-9a68-1849-83c6-66328fb5a496"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", 
    RowBox[{"Claim", ":", " ", 
     RowBox[{
      RowBox[{"The", " ", "discriminant", " ", "of", " ", 
       RowBox[{"PolyDSimplified", "[", "a0", "]"}], " ", "is", " ", 
       "positive", " ", "when", " ", "n"}], ">=", "52."}]}]}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{"PolyDSimplified", "[", "a0", "]"}], ",", "a0"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9667561443975315`*^9, 3.9667561536601143`*^9}, 
   3.9667695910381813`*^9},ExpressionUUID->"934d2d17-dc50-f24d-898e-\
1db26c1db9d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"690094080", "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "593657856"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "187564032"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"215494656", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"27324928", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "40554624"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2146624", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "428832"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"860560", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "69832"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6580", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "86"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.966756154674116*^9, 3.966756219610441*^9, 3.9667596745965977`*^9, {
   3.966760227412401*^9, 3.9667602314497623`*^9}},
 CellLabel->"Out[39]=",ExpressionUUID->"41a679ac-5a13-7540-ade9-979f9783646c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"690094080", "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "593657856"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "187564032"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"215494656", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"27324928", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "40554624"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2146624", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "428832"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"860560", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "69832"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6580", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "86"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "==",
     "0"}], ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.9667561655400887`*^9, 3.9667561828076534`*^9}, 
   3.966756230899641*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"a3fda01a-e781-0347-ab4d-5b7ab41df57a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.9507494208760583`"}], "-", 
      RowBox[{"2.9136157351164376`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.9507494208760583`"}], "+", 
      RowBox[{"2.9136157351164376`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.7656811632145963`"}], "-", 
      RowBox[{"0.7046806013502266`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.7656811632145963`"}], "+", 
      RowBox[{"0.7046806013502266`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "1.3587716299365487`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"1.7457803327163155`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.8173988609736477`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"1.7457803327163155`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.8173988609736477`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "5.736190548119869`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "8.67599120925845`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"11.341748960931785`", "\[VeryThinSpace]", "-", 
      RowBox[{"2.1782643584453196`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"11.341748960931785`", "\[VeryThinSpace]", "+", 
      RowBox[{"2.1782643584453196`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "51.486849193570364`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9667561835482216`*^9, 3.9667562321605244`*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"ef686c81-2b93-0c4e-9af0-f82a167d0817"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.96675969585647*^9},ExpressionUUID->"a729886d-1e76-7842-890a-a5f65385014b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "smaller", " ", "root", " ", 
     "a0"}], " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"A1", "-", 
         RowBox[{"Sqrt", "[", "A2", "]"}]}], ")"}], "/", "A3"}], " ", "of", 
      " ", "the", " ", "equation", " ", 
      RowBox[{"P", "'"}], 
      RowBox[{"(", "1", ")"}]}], "=", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A1", ":=", 
    RowBox[{"-", "Coeff1"}]}], "\[IndentingNewLine]", 
   RowBox[{"A2", ":=", 
    RowBox[{
     RowBox[{"Coeff1", "^", "2"}], "-", 
     RowBox[{"4", "Coeff2", "*", "Coeff0"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"A3", ":=", 
    RowBox[{"2", "Coeff2"}]}], "\[IndentingNewLine]", 
   RowBox[{"a0Select", ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"A1", "-", 
       RowBox[{"Sqrt", "[", "A2", "]"}]}], ")"}], "/", "A3"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "A1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "A2", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", "A3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.966759701498541*^9, 3.9667597318805485`*^9}, 
   3.9667604873659897`*^9, {3.9667606370076313`*^9, 3.9667606390393047`*^9}, {
   3.9667606967301254`*^9, 
   3.9667607002521915`*^9}},ExpressionUUID->"4dfe2f0b-099e-7d4e-a37b-\
fa689fb031ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1152"}], "+", 
    RowBox[{"n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "384"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"616", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"68", "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9667597071156597`*^9, 3.966759732716797*^9}, 
   3.966759787950379*^9, 3.966760240982128*^9, 3.9667606404303017`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"95474b62-df49-0043-9399-8e63388b5a8b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"384", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "52"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1536", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"80", "-", 
          RowBox[{"244", " ", "n"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1152"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "384"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"616", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"68", "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9667597071156597`*^9, 3.966759732716797*^9}, 
   3.966759787950379*^9, 3.966760240982128*^9, 3.966760640436119*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"73031dec-d6ae-3b4a-aded-0700f2489a7e"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"384", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "52"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9667597071156597`*^9, 3.966759732716797*^9}, 
   3.966759787950379*^9, 3.966760240982128*^9, 3.966760640439245*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"6f86d3fe-e92b-324e-96b0-89aae4b1c938"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.966759745942356*^9},ExpressionUUID->"d7ab3f8e-8342-444e-b8ad-\
53aaa1e2ee4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", 
    RowBox[{"Claim", ":", " ", 
     RowBox[{
      RowBox[{"P", 
       RowBox[{"(", "1", ")"}]}], " ", "<", " ", "0"}]}]}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Poly", "[", 
    RowBox[{"n", ",", "a0Select"}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[66]:=",ExpressionUUID->"fd6bdefa-d9fd-214a-9930-8bb76d867dc9"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", " ", 
     RowBox[{"Gamma", "[", "n", "]"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1536", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"80", "-", 
            RowBox[{"244", " ", "n"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1152"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "384"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"616", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "384"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"384", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1536", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "-", 
                    RowBox[{"244", " ", "n"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "n"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]}], ")"}]}],
              ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
             ")"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1152"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "384"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"616", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"384", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1536", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"80", "-", 
                    RowBox[{"244", " ", "n"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1152"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]}], ")"}]}],
             ")"}]}]}], ")"}], "2"], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
             ")"}]}]}], ")"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      FractionBox["n", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", 
      FractionBox["n", "2"]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.9667597502103586`*^9, 3.966759794062788*^9, {3.9667602542382393`*^9, 
   3.966760262720339*^9}, 3.9667606434022026`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"f4e35c8a-cbc6-5143-9f0e-f0649ea30c26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Maximize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1536", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"80", "-", 
              RowBox[{"244", " ", "n"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1152"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "384"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"616", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1152"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "384"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1536", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "-", 
                    RowBox[{"244", " ", "n"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]}], ")"}]}],
                ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"384", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "52"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
               ")"}]}]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1152"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "384"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1536", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "-", 
                    RowBox[{"244", " ", "n"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]}], ")"}]}],
               ")"}]}]}], ")"}], "2"], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"384", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "52"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
               ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"n", ">=", "52"}]}], "}"}], ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.966759809160284*^9, 3.9667598688245106`*^9}, {
   3.9667602810385303`*^9, 3.966760285597889*^9}, 3.9667606609730873`*^9, 
   3.966760717524214*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"8b381721-4659-3640-b6b2-46979d6d7e18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "64007912097815961010176"}], "-", 
     RowBox[{"4068977097572352", " ", 
      SqrtBox["4765644904969"]}]}], "74242560000"], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "52"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9667598503889484`*^9, 3.9667598724473495`*^9}, 
   3.9667602896772366`*^9, 3.9667606621546345`*^9, 3.966760720723139*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"28757477-2a36-e142-9cda-9f36afed7cfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "64007912097815961010176"}], "-", 
    RowBox[{"4068977097572352", " ", 
     SqrtBox["4765644904969"]}]}], "74242560000"], "]"}]], "Input",
 CellChangeTimes->{{3.966760743544428*^9, 3.966760750039871*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"570b7e4e-737b-194b-b520-4e8ae99fd6bc"],

Cell[BoxData[
 RowBox[{"-", "9.817904231648524`*^11"}]], "Output",
 CellChangeTimes->{3.9667607505667534`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"a479c5e0-c2ee-a047-826f-75bab89c3976"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", 
    RowBox[{"Claim", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "''"}], 
       RowBox[{"(", "1", ")"}]}], " ", ">", " ", "0"}]}]}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"PolyDD", "[", 
    RowBox[{"n", ",", "a0Select"}], "]"}], "]"}]}]], "Input",
 CellLabel->"In[68]:=",ExpressionUUID->"f140131c-14cf-4646-bdb0-73da51930648"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"64", " ", 
     RowBox[{"Gamma", "[", "n", "]"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1536", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"80", "-", 
            RowBox[{"244", " ", "n"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "384"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"384", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1536", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "-", 
                    RowBox[{"244", " ", "n"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "n"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]}], ")"}]}],
              ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["7", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1152"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "384"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", "n"}], ")"}]}]], 
            RowBox[{"(", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1536", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "-", 
                    RowBox[{"244", " ", "n"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]}], ")"}]}],
                ")"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
             ")"}]}]}], ")"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      FractionBox["n", "2"]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      FractionBox["n", "2"]}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.96675989443417*^9, {3.966760296289133*^9, 3.9667603059079704`*^9}, 
   3.9667606683049545`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"a9c00db5-f3ac-6d4e-b75e-994d02a1dc91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Minimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1536", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"80", "-", 
              RowBox[{"244", " ", "n"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1152"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "384"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1536", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "-", 
                    RowBox[{"244", " ", "n"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"9", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]}], ")"}]}],
                ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["7", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1152"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "384"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14"}], "+", "n"}], ")"}]}]], 
              RowBox[{"(", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1536", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "-", 
                    RowBox[{"244", " ", "n"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"68", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "2"]}]}], ")"}]}],
                  ")"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"384", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "52"}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
               ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], " ", ",", 
     RowBox[{"n", ">=", "52"}]}], "}"}], ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.966759903072296*^9, 3.966759927694147*^9}, {
   3.9667603768034267`*^9, 3.9667603968950195`*^9}, 3.9667606795059853`*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"30c4aa2e-0f38-d041-9e1d-5621d30b1bab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"927890157682481430528", "+", 
     RowBox[{"12206931292717056", " ", 
      SqrtBox["4765644904969"]}]}], "74242560000"], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "52"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.966759931684425*^9, {3.9667603818269024`*^9, 3.966760399057764*^9}, 
   3.966760681873377*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"df454d3b-cc26-374e-80ea-c255121fd76f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  FractionBox[
   RowBox[{"927890157682481430528", "+", 
    RowBox[{"12206931292717056", " ", 
     SqrtBox["4765644904969"]}]}], "74242560000"], "]"}]], "Input",
 CellChangeTimes->{{3.966760754003027*^9, 3.9667607604743786`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f154275b-dbcb-8f4c-8526-cb7489e94377"],

Cell[BoxData["3.7143192613455707`*^11"], "Output",
 CellChangeTimes->{3.9667607611324005`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"b73975d1-b9ba-104b-b659-6acfa6bd6fa3"]
}, Open  ]]
},
WindowSize->{718.5, 729.75},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bbe93135-1314-49f1-b766-16eff02af7b3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 451, 10, 28, "Input",ExpressionUUID->"513d6cf3-ebf5-1b48-aa34-70031b8356e5"],
Cell[1012, 32, 2535, 66, 219, "Input",ExpressionUUID->"9c06ee50-47e3-a040-95c9-da0e2cb1ae4f"],
Cell[3550, 100, 2962, 92, 187, "Input",ExpressionUUID->"074133df-d0f0-4945-b166-9d6604edfbc8"],
Cell[6515, 194, 2810, 74, 219, "Input",ExpressionUUID->"d1a1f82c-f05b-be4e-8263-a23028755335"],
Cell[9328, 270, 3128, 95, 211, "Input",ExpressionUUID->"ca18e12c-a7d8-3a40-8bec-c766ed6ccf69"],
Cell[12459, 367, 2814, 74, 219, "Input",ExpressionUUID->"51cfa381-55f4-5f48-979a-b922cebbf09c"],
Cell[15276, 443, 2886, 92, 148, "Input",ExpressionUUID->"9b9bff8c-5f1d-9041-ae17-d51b231c561d"],
Cell[18165, 537, 149, 3, 48, "Input",ExpressionUUID->"e4e7de36-67bd-cf45-911e-a82efadd2b64"],
Cell[18317, 542, 2842, 86, 113, "Input",ExpressionUUID->"e3d8cbf9-4a03-af49-9524-6ecc9a7a102b"],
Cell[21162, 630, 4898, 158, 205, "Input",ExpressionUUID->"fdfcf29d-9a68-1849-83c6-66328fb5a496"],
Cell[CellGroupData[{
Cell[26085, 792, 666, 17, 48, "Input",ExpressionUUID->"934d2d17-dc50-f24d-898e-1db26c1db9d9"],
Cell[26754, 811, 1987, 54, 90, "Output",ExpressionUUID->"41a679ac-5a13-7540-ade9-979f9783646c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28778, 870, 1875, 50, 238, "Input",ExpressionUUID->"a3fda01a-e781-0347-ab4d-5b7ab41df57a"],
Cell[30656, 922, 2029, 49, 90, "Output",ExpressionUUID->"ef686c81-2b93-0c4e-9af0-f82a167d0817"]
}, Open  ]],
Cell[32700, 974, 144, 2, 48, "Input",ExpressionUUID->"a729886d-1e76-7842-890a-a5f65385014b"],
Cell[CellGroupData[{
Cell[32869, 980, 1440, 39, 162, "Input",ExpressionUUID->"4dfe2f0b-099e-7d4e-a37b-fa689fb031ca"],
Cell[34312, 1021, 942, 28, 32, "Output",ExpressionUUID->"95474b62-df49-0043-9399-8e63388b5a8b"],
Cell[35257, 1051, 2222, 70, 78, "Output",ExpressionUUID->"73031dec-d6ae-3b4a-aded-0700f2489a7e"],
Cell[37482, 1123, 864, 27, 32, "Output",ExpressionUUID->"6f86d3fe-e92b-324e-96b0-89aae4b1c938"]
}, Open  ]],
Cell[38361, 1153, 147, 3, 48, "Input",ExpressionUUID->"d7ab3f8e-8342-444e-b8ad-53aaa1e2ee4c"],
Cell[CellGroupData[{
Cell[38533, 1160, 423, 12, 48, "Input",ExpressionUUID->"fd6bdefa-d9fd-214a-9930-8bb76d867dc9"],
Cell[38959, 1174, 11084, 305, 373, "Output",ExpressionUUID->"f4e35c8a-cbc6-5143-9f0e-f0649ea30c26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50080, 1484, 11109, 291, 310, "Input",ExpressionUUID->"8b381721-4659-3640-b6b2-46979d6d7e18"],
Cell[61192, 1777, 521, 12, 51, "Output",ExpressionUUID->"28757477-2a36-e142-9cda-9f36afed7cfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61750, 1794, 363, 8, 50, "Input",ExpressionUUID->"570b7e4e-737b-194b-b520-4e8ae99fd6bc"],
Cell[62116, 1804, 189, 3, 32, "Output",ExpressionUUID->"a479c5e0-c2ee-a047-826f-75bab89c3976"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62342, 1812, 449, 13, 48, "Input",ExpressionUUID->"f140131c-14cf-4646-bdb0-73da51930648"],
Cell[62794, 1827, 9828, 265, 422, "Output",ExpressionUUID->"a9c00db5-f3ac-6d4e-b75e-994d02a1dc91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72659, 2097, 9675, 248, 385, "Input",ExpressionUUID->"30c4aa2e-0f38-d041-9e1d-5621d30b1bab"],
Cell[82337, 2347, 474, 12, 51, "Output",ExpressionUUID->"df454d3b-cc26-374e-80ea-c255121fd76f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82848, 2364, 344, 7, 50, "Input",ExpressionUUID->"f154275b-dbcb-8f4c-8526-cb7489e94377"],
Cell[83195, 2373, 173, 2, 32, "Output",ExpressionUUID->"b73975d1-b9ba-104b-b659-6acfa6bd6fa3"]
}, Open  ]]
}
]
*)



==> anc/7._Proposition_11.30.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    469559,      12789]
NotebookOptionsPosition[    463896,      12701]
NotebookOutlinePosition[    464332,      12718]
CellTagsIndexPosition[    464289,      12715]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"An", " ", "integral", " ", "and", " ", "coefficients"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Int", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox[
         RowBox[{"1", "+", "i"}], "2"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["i", "2"], "+", "j"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", "j", "]"}]}]]}], " ", ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"*", " ", "Definition", " ", "of", " ", "c1i"}], ",", " ", "c2i",
      ",", " ", 
     RowBox[{"c3i", ":", " ", 
      RowBox[{
       RowBox[{"We", " ", "will", " ", "take", " ", "k"}], "+", 
       RowBox[{"m", " ", "in", " ", "the", " ", "place", " ", "of", " ", 
        RowBox[{"summ", "."}]}]}]}]}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Lemma"}], " ", "11.22"}], " ", "***)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c11", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", "8"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "3"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c12", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "3"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
        RowBox[{"16", "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c13", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "3"}], ",", 
           RowBox[{"n", "-", "2"}]}], "]"}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "1"}], ",", 
           RowBox[{"n", "-", "2"}]}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c14", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"Int", "[", 
       RowBox[{
        RowBox[{"n", "+", "summ", "-", "3"}], ",", 
        RowBox[{"n", "-", "3"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c15", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{"Int", "[", 
       RowBox[{
        RowBox[{"n", "+", "summ", "-", "5"}], ",", 
        RowBox[{"n", "-", "4"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c16", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}]}], "*", 
      RowBox[{"Int", "[", 
       RowBox[{
        RowBox[{"n", "+", "summ", "-", "7"}], ",", 
        RowBox[{"n", "-", "5"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Lemma"}], " ", "11.23"}], " ", "***)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c21", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "4"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "3"}], ",", "n"}], "]"}]}]}], 
       ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c22", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "4"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"16", "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "3"}], ",", "n"}], "]"}]}]}], 
       ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c23", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", "8"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "3"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c24", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "*", 
      RowBox[{"Int", "[", 
       RowBox[{
        RowBox[{"n", "+", "summ", "-", "1"}], ",", 
        RowBox[{"n", "-", "2"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c25", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"Int", "[", 
       RowBox[{
        RowBox[{"n", "+", "summ", "-", "3"}], ",", 
        RowBox[{"n", "-", "3"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c26", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "6"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"Int", "[", 
       RowBox[{
        RowBox[{"n", "+", "summ", "-", "5"}], ",", 
        RowBox[{"n", "-", "4"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Lemma"}], " ", "11.25"}], " ", "***)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c31", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "^", "2"}]}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "4"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "3"}], ",", "n"}], "]"}]}]}], 
       ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c32", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}], "^", "2"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"8", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "1"}], ",", "n"}], "]"}]}], "+", 
        RowBox[{"16", "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "3"}], ",", "n"}], "]"}]}]}], 
       ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c33", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{"2", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"n", "^", "2"}], "-", "8"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "3"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "+", "1"}], ",", 
           RowBox[{"n", "-", "1"}]}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c34", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "4"}], ")"}], "^", "2"}], "*", 
      RowBox[{"Int", "[", 
       RowBox[{
        RowBox[{"n", "+", "summ", "-", "1"}], ",", 
        RowBox[{"n", "-", "2"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c35", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"Int", "[", 
       RowBox[{
        RowBox[{"n", "+", "summ", "-", "3"}], ",", 
        RowBox[{"n", "-", "3"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c36", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{"Int", "[", 
       RowBox[{
        RowBox[{"n", "+", "summ", "-", "5"}], ",", 
        RowBox[{"n", "-", "4"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c37", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "3"}], ",", 
           RowBox[{"n", "-", "2"}]}], "]"}]}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "summ", "-", "1"}], ",", 
           RowBox[{"n", "-", "2"}]}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"c38", "[", 
      RowBox[{"n_", ",", "summ_"}], "]"}], ":=", 
     RowBox[{"c36", "[", 
      RowBox[{"n", ",", "summ"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"*", " ", "Definition", " ", "of", " ", "barc1i"}], ",", " ", 
     "barc2i", ",", " ", "barc3i"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Lemma"}], " ", "11.22"}], " ", "***)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc11", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c16", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c13", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "-", 
          RowBox[{"2", " ", "n"}], "-", "8", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "10"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "2"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c12", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c11", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "-", 
          RowBox[{"4", " ", "n"}], "+", "12"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c15", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "2"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c14", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}]}], "+", "16"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c14", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], "^", "2"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc12", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c16", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "6"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c15", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "-", 
             RowBox[{"8", " ", "n"}], "+", "20"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c14", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], "^", "2"}]}], "+", "16"}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc13", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c11", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "k", " ", "m"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c14", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], " ", "4", " ", 
       "k", " ", 
       RowBox[{"m", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc14", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"c13", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c14", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{"8", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc15", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"c15", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "m"}]}], "]"}], " ", 
      RowBox[{"4", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc16", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c16", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}]}], " ", "4", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}]}], " ", 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc17", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c14", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}]}], " ", 
      RowBox[{"8", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Lemma"}], " ", "11.23"}], " ", "***)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc21", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c26", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "6"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c23", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "-", 
          RowBox[{"2", " ", "n"}], "-", "8", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "10"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m", "-", "2"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c22", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c21", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "-", 
          RowBox[{"4", " ", "n"}], "+", "12"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c25", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c24", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}]}], "+", "16"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c24", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], "^", "2"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc22", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c26", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "6"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "6"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c25", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", "^", "2"}], "-", 
             RowBox[{"8", " ", "n"}], "+", "20"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c24", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], "^", "2"}]}], "+", "16"}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc23", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c21", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "k", " ", "m"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c24", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m"}], ")"}], " ", "4", " ", "k", " ", 
       RowBox[{"m", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc24", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"c23", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c24", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", 
       RowBox[{"8", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc25", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"c25", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "m"}]}], "]"}], " ", 
      RowBox[{"4", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc26", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c26", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}]}], " ", "4", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}]}], " ", 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc27", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c24", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}]}], " ", "*", 
      RowBox[{"8", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"barc28", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c26", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], " ", "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c24", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}]}], "+", "16"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c25", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], " ", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"barc29", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c26", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}]}], " ", "*", "4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc210", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c24", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}]}], " ", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", "k", "*", "m"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Lemma"}], " ", "11.25"}], " ", "***)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc31", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c36", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "6"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c33", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "-", 
          RowBox[{"4", "*", "n"}], "+", "12"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c32", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c31", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "-", 
          RowBox[{"4", "*", "n"}], "+", "12"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c35", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c35", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{"16", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c35", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "1"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{"8", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c34", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}]}], "+", "16"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c34", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", "m"}], ")"}], "^", "2"}]}], "-", 
          RowBox[{"8", "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}]}], "+", 
          RowBox[{"16", "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c38", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{"8", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc32", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c36", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "6"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", "2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c35", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", "8", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "-", 
          RowBox[{"8", "*", "n"}], "+", "20"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c34", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", "4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "-", 
          RowBox[{"8", "*", "n"}], "+", "20"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"barc33", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"c31", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "*", "k", "*", "m"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c34", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "*", "k", "*", "m"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"barc34", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"c34", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "m"}]}], "]"}], "*", 
      RowBox[{"8", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"barc36", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"c36", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}]}], "*", "4", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc37", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"c34", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "m"}]}], "]"}], "*", 
      RowBox[{"8", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"barc38", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c36", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c34", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}]}], "+", "16"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c35", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", "2", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c35", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "1"}], ")"}], "*", 
       RowBox[{"8", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c37", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "^", "2"}], "-", 
          RowBox[{"4", "*", "n"}], "+", "12"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c38", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{"8", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c38", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "6"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}]}], "+", "16"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}], ")"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc39", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c36", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], "*", "4", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n", "-", "6"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c38", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}]}], "+", 
         RowBox[{"16", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"n", "-", "4"}], ")"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], ")"}]}]}], 
        ")"}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"barc310", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"c34", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "m"}]}], "]"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "*", "k", "*", "m"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc311", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"c33", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c35", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{"4", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"barc312", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"c35", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "m"}]}], "]"}], "*", 
      RowBox[{"16", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc313", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"c37", "[", 
         RowBox[{"n", ",", 
          RowBox[{"k", "+", "m"}]}], "]"}]}], "*", 
       RowBox[{"4", "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"c38", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{"8", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"barc314", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"c38", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "m"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", 
      RowBox[{"8", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc315", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"c38", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "m"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "48"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], "+", 
        RowBox[{"16", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}], "+", 
        RowBox[{"32", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", "4"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"barc316", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"c37", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"n", "-", "2"}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"c38", "[", 
        RowBox[{"n", ",", 
         RowBox[{"k", "+", "m"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"k", "+", "m", "-", "2"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "k", "+", "m", "-", "4"}], ")"}], "*", 
       RowBox[{"4", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "4"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"barc317", "[", 
      RowBox[{"n_", ",", "k_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"c38", "[", 
       RowBox[{"n", ",", 
        RowBox[{"k", "+", "m"}]}], "]"}], "*", 
      RowBox[{"8", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "-", "2"}], ")"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "[", "k_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "-", "2"}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"qPrime", "[", "m_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "2"}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lambdaq", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"q", "[", "k", "]"}]}], 
      RowBox[{"(", 
       RowBox[{"n", "+", 
        RowBox[{"2", 
         RowBox[{"q", "[", "k", "]"}]}], "+", "4", "-", "2"}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lambdaqPrime", "[", 
      RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"qPrime", "[", "m", "]"}]}], 
      RowBox[{"(", 
       RowBox[{"n", "+", 
        RowBox[{"2", 
         RowBox[{"qPrime", "[", "m", "]"}]}], "+", "4", "-", "2"}], ")"}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lambdaqm", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", "[", "k", "]"}], "-", "1"}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "-", "1"}], ")"}]}], "+", "4", "-", 
        "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lambdaqPrimem", "[", 
      RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qPrime", "[", "m", "]"}], "-", "1"}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qPrime", "[", "m", "]"}], "-", "1"}], ")"}]}], "+", "4", 
        "-", "2"}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.966760795980285*^9, 3.966760809152504*^9}, {
   3.9667611355932245`*^9, 3.966761144917341*^9}, {3.966761202213932*^9, 
   3.966761231027579*^9}, {3.9667616041399956`*^9, 3.966761623360607*^9}, {
   3.966761704773863*^9, 3.966761719135678*^9}, {3.9667617741161346`*^9, 
   3.966761795589298*^9}, {3.966764058773459*^9, 3.966764068910761*^9}, 
   3.966764618022415*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"8dbe0db8-946a-461d-8f6c-7c60797ecfff"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9667650910002174`*^9},ExpressionUUID->"7ddcfee2-065b-134d-90c4-\
cc112a4bc441"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Definition", " ", "of"}], " ", "-", 
    RowBox[{
     RowBox[{"m", "^", 
      RowBox[{"{", 
       RowBox[{"II", ",", "1"}], "}"}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}]}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"barc22", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"lambdaq", "[", 
         RowBox[{"n", ",", "k"}], "]"}], "*", 
        RowBox[{"lambdaqPrime", "[", 
         RowBox[{"n", ",", "m"}], "]"}]}], "+", 
       RowBox[{"barc23", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
       RowBox[{
        RowBox[{"barc24", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"lambdaq", "[", 
            RowBox[{"n", ",", "k"}], "]"}]}], "+", 
          RowBox[{"k", " ", 
           RowBox[{"lambdaqPrime", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"barc25", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"lambdaq", "[", 
            RowBox[{"n", ",", "k"}], "]"}], " ", 
           RowBox[{"lambdaqm", "[", 
            RowBox[{"n", ",", "k"}], "]"}]}], "+", 
          RowBox[{"k", " ", 
           RowBox[{"lambdaqPrime", "[", 
            RowBox[{"n", ",", "m"}], "]"}], " ", 
           RowBox[{"lambdaqPrimem", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"barc26", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"lambdaq", "[", 
         RowBox[{"n", ",", "k"}], "]"}], "*", 
        RowBox[{"lambdaqPrime", "[", 
         RowBox[{"n", ",", "m"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lambdaqm", "[", 
           RowBox[{"n", ",", "k"}], "]"}], "+", 
          RowBox[{"lambdaqPrimem", "[", 
           RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"barc27", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "^", "2"}], " ", 
           RowBox[{"lambdaq", "[", 
            RowBox[{"n", ",", "k"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"k", "^", "2"}], " ", 
           RowBox[{"lambdaqPrime", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "+", 
           RowBox[{"qPrime", "[", "m", "]"}], "+", 
           RowBox[{
            RowBox[{"q", "[", "k", "]"}], "*", 
            RowBox[{"qPrime", "[", "m", "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"n", "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}]}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}]}], ")"}], "*", 
     RowBox[{"barc21", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.961712567085848*^9, 3.961712581734425*^9}, 
   3.961712970378758*^9, {3.966765386568329*^9, 
   3.9667654003620834`*^9}},ExpressionUUID->"7d462b5f-e456-44e8-b64c-\
a36b798a53f2"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k", "5"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"768", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "320"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "128"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "n"}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"960", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "736"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"112", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "3"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{"17408", "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"768", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"96", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "760"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"212", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"36096", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "31616"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"15376", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3640"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"196", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"k", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8192", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"19", " ", "n"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"768", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "320"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "128"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["n", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "93184"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "35328"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"69312", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36288"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10688", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"344", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17408"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"36096", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "31616"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"15376", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3640"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"196", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "n"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{"2048", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"2560", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3968"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "416"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1200", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "624"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"160", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12288"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"31488", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "38784"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"23568", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5992"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"428", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"960", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "736"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"112", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"12288", "-", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"31488", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "38784"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"23568", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5992"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"428", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"22528", "-", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"19968", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"16512", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24864"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10872", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2564"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"458", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "+", 
                    RowBox[{"6", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], ")"}]}], "]"}], 
      " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], ")"}]}], 
       "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"256", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.966765028860508*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"5a0aed84-770f-3e4c-a06e-1610601f1c2c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MatH21", "[", 
    RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ans", ",", "s", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", 
       "m", ",", "lambdaq", ",", "lambdaqPrime", ",", "lambdaqm", ",", 
       "lambdaqPrimem", ",", "M", ",", "Vect"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s", "=", "2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", "5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Vect", "=", 
       RowBox[{"{", 
        RowBox[{"a0", ",", 
         RowBox[{"-", "3634"}], ",", "803", ",", 
         RowBox[{"-", "62"}], ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "0"}], ",", 
        RowBox[{"q", "<=", 
         RowBox[{"Msize", "-", "1"}]}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "0"}], ",", 
           RowBox[{"qPrime", "<=", 
            RowBox[{"Msize", "-", "1"}]}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"q", "+", "1"}], ",", 
                RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "=", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["k", "5"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"768", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "320"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "128"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"960", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "736"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"112", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"17408", "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"768", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"96", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "760"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"212", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"36096", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31616"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"15376", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3640"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"196", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"k", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8192", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"19", " ", "n"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"768", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "320"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "128"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["n", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "93184"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "35328"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"69312", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36288"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10688", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"344", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17408"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"36096", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31616"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"15376", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3640"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"196", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", "n", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "n"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2048", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2560", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3968"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "416"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1200", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "624"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"160", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12288"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"31488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "38784"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"23568", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5992"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"428", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"960", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "736"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"112", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"12288", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"31488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "38784"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"23568", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5992"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"428", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"22528", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19968", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16512", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24864"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10872", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2564"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"458", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65"}], "+", 
                    RowBox[{"6", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], 
                    ")"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], 
                    ")"}]}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"256", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "n"}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "+", "n"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "+", 
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"Vect", "[", 
                 RowBox[{"[", 
                  RowBox[{"qPrime", "+", "1"}], "]"}], "]"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    FractionBox["n", "2"]}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    FractionBox["n", "2"]}], "]"}], "/", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "n"}], "]"}]}]}], ")"}]}]}]}]}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "Ans"}]}], "]"}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"Ans", " ", "=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"m", "^", 
       RowBox[{"{", 
        RowBox[{"II", ",", "1"}], "}"}]}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}], "a_qa", "_", 
     RowBox[{"{", 
      RowBox[{"q", "'"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "up", " ", "to", " ", "the", " ", "normalization", " ", "factor"}], 
      ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"MatH21", "[", 
     RowBox[{"n", ",", "a0"}], "]"}], ",", 
    RowBox[{"n", ">=", "27"}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Its", " ", "output", " ", "is", " ", 
    RowBox[{
     RowBox[{"Poly1", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], "."}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.9667650624836807`*^9, {3.96676536571389*^9, 3.966765379358307*^9}, {
   3.966765411011326*^9, 3.966765474963922*^9}, {3.9667663226755104`*^9, 
   3.966766368544855*^9}, {3.9667696381583405`*^9, 
   3.966769638632025*^9}},ExpressionUUID->"f68556d6-9e5d-4d68-868e-\
a6fc3f05070d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Poly1", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "301989888"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "56038892586960"}], "+", 
          RowBox[{"65818868107703", " ", "n"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5120", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"192", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"88", "+", 
                RowBox[{"3", " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"8", " ", "a0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1625287557120"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1348410834944", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "129415501824"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "83894773248"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"23920264064", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5220624160"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"955280448", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40210864"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13686416"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"698758", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37714"}], "+", 
                    RowBox[{"723", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "307932427728179429376"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "84047257865798385664"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"42317107401459810304", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8837777901217492992"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2008951649498048512", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "184782917989354368"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "35640995106446272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"10236351634831008", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "941123689054000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24025285532152", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"792036720532", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "80910758790"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3254573093", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "64637890"}], "+", 
                    RowBox[{"522729", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"8192", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.966765508095766*^9, 3.966765508095766*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"0dc0a9de-f0e1-bb4f-9c1f-4840c77ae0e2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.96676659023666*^9, 
  3.966766591130268*^9}},ExpressionUUID->"4786d565-2ada-0f49-9877-\
959a3383c3d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Definition", " ", "of"}], " ", "-", 
    RowBox[{
     RowBox[{"m", "^", 
      RowBox[{"{", 
       RowBox[{"III", ",", "1"}], "}"}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}]}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"barc32", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"lambdaq", "[", 
         RowBox[{"n", ",", "k"}], "]"}], "*", 
        RowBox[{"lambdaqPrime", "[", 
         RowBox[{"n", ",", "m"}], "]"}]}], "+", 
       RowBox[{"barc33", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
       RowBox[{
        RowBox[{"barc34", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"lambdaq", "[", 
            RowBox[{"n", ",", "k"}], "]"}]}], "+", 
          RowBox[{"k", " ", 
           RowBox[{"lambdaqPrime", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"barc36", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"lambdaq", "[", 
         RowBox[{"n", ",", "k"}], "]"}], "*", 
        RowBox[{"lambdaqPrime", "[", 
         RowBox[{"n", ",", "m"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lambdaqm", "[", 
           RowBox[{"n", ",", "k"}], "]"}], "+", 
          RowBox[{"lambdaqPrimem", "[", 
           RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"barc37", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "^", "2"}], " ", 
           RowBox[{"lambdaq", "[", 
            RowBox[{"n", ",", "k"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"k", "^", "2"}], " ", 
           RowBox[{"lambdaqPrime", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "+", 
           RowBox[{"qPrime", "[", "m", "]"}], "+", 
           RowBox[{
            RowBox[{"q", "[", "k", "]"}], "*", 
            RowBox[{"qPrime", "[", "m", "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"n", "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}]}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}]}], ")"}], "*", 
     RowBox[{"barc31", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barc313", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"lambdaqPrime", "[", 
             RowBox[{"n", ",", "m"}], "]"}], "+", 
            RowBox[{"lambdaq", "[", 
             RowBox[{"n", ",", "k"}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"barc314", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "*", 
             RowBox[{"lambdaq", "[", 
              RowBox[{"n", ",", "k"}], "]"}]}], "+", 
            RowBox[{"k", "*", 
             RowBox[{"lambdaqPrime", "[", 
              RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"barc315", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"lambdaqPrime", "[", 
           RowBox[{"n", ",", "m"}], "]"}], "*", 
          RowBox[{"lambdaq", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "4", "+", 
           RowBox[{"4", "*", 
            RowBox[{"q", "[", "k", "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"n", "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barc311", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "m"}], "+", 
         RowBox[{
          RowBox[{"barc312", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "k", "*", 
          RowBox[{"lambdaqPrime", "[", 
           RowBox[{"n", ",", "m"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"barc316", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "4", "+", 
           RowBox[{"4", "*", 
            RowBox[{"qPrime", "[", "m", "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"n", "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barc311", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "k"}], "+", 
         RowBox[{
          RowBox[{"barc312", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "m", "*", 
          RowBox[{"lambdaq", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"barc316", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"q", "[", "k", "]"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q", "[", "k", "]"}], "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barc317", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"lambdaqPrime", "[", 
           RowBox[{"n", ",", "m"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"barc316", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", 
          RowBox[{
           RowBox[{"qPrime", "[", "m", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"qPrime", "[", "m", "]"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"qPrime", "[", "m", "]"}], "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barc317", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"lambdaq", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"barc316", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.961712595444171*^9, 3.96171262179059*^9}, 
   3.9617129769908047`*^9, {3.9667655245928535`*^9, 3.966765526789465*^9}, {
   3.9667659817760563`*^9, 3.9667659905349464`*^9}, {3.9667660324166737`*^9, 
   3.9667660551837254`*^9}, {3.9667665877169533`*^9, 
   3.9667665892078857`*^9}, {3.966767765595705*^9, 3.9667677731866646`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"c9ef40ae-0697-47b3-88f6-bb6adcd90f55"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["k", "5"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "n"}], ")"}]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"60", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"64", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1280"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"3920", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3272"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"528", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"208", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2048", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"1280", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9216"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"7408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "832"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "440"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["k", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2048", "-", 
           RowBox[{"256", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1152", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"80", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"272", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"1280", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9216"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"7408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "832"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "440"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "384"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"60", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"864", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "568"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"20", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"2560", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"4480", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11280"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6392", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1284"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"62", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "53248"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"172032", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "224768"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"144160", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "43360"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3008", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"528", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "53248"}], "-", 
           RowBox[{"384", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
           RowBox[{"32", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"240", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "448"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"100", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"48", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1152", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"80", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"272", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24576"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"43264", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "29376"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9360", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1280"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"728", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "396"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"77", "-", 
                    RowBox[{"6", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"172032", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "224768"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"144160", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "43360"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3008", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"528", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "256"}], " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "n"}], ")"}]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"240", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "448"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"100", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"48", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2560", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"4480", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "11280"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6392", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1284"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"62", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{"64", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1280"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"3920", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"528", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"208", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{"45056", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "177152"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"216064", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "79936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9664"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11200", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2344"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"280", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"401408", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1132544"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"1147904", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "457728"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"15552", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"33216", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3760"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1536"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"356", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], ")"}]}], "]"}], 
      " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], ")"}]}], 
       "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"256", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.961712652821871*^9, 3.966766123262579*^9, 
  3.9667678012168465`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"9f9e976b-c013-3f4c-b030-40035bb6e8e7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MatH31", "[", 
    RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ans", ",", "s", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", 
       "m", ",", "lambdaq", ",", "lambdaqPrime", ",", "lambdaqm", ",", 
       "lambdaqPrimem", ",", "M", ",", "Vect"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s", "=", "2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", "5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Vect", "=", 
       RowBox[{"{", 
        RowBox[{"a0", ",", 
         RowBox[{"-", "3634"}], ",", "803", ",", 
         RowBox[{"-", "62"}], ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "0"}], ",", 
        RowBox[{"q", "<=", 
         RowBox[{"Msize", "-", "1"}]}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "0"}], ",", 
           RowBox[{"qPrime", "<=", 
            RowBox[{"Msize", "-", "1"}]}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"q", "+", "1"}], ",", 
                RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "=", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "5"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"60", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"64", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1280"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3920", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"528", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"208", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2048", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1280", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9216"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "832"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "440"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2048", "-", 
                    RowBox[{"256", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1152", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"272", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1280", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9216"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "832"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "440"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "384"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
                    RowBox[{"32", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "32"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"60", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"864", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "568"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"2560", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4480", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11280"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6392", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1284"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"62", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "53248"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"172032", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224768"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"144160", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "43360"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3008", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"528", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "53248"}], "-", 
                    RowBox[{"384", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
                    RowBox[{"32", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"240", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "448"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"100", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"48", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1152", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"272", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"43264", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "29376"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9360", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1280"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"728", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "396"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"77", "-", 
                    RowBox[{"6", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"172032", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224768"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"144160", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "43360"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3008", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"528", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"90", "-", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"14", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "256"}], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"240", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "448"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"100", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"48", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2560", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4480", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11280"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6392", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1284"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"62", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"64", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1280"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3920", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"528", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"208", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"45056", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "177152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"216064", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "79936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9664"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11200", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2344"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"280", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"401408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1132544"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1147904", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "457728"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"15552", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"33216", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3760"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1536"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"356", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], 
                    ")"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], 
                    ")"}]}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"256", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "n"}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "+", "n"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "+", 
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"Vect", "[", 
                 RowBox[{"[", 
                  RowBox[{"qPrime", "+", "1"}], "]"}], "]"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    FractionBox["n", "2"]}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    FractionBox["n", "2"]}], "]"}], "/", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "n"}], "]"}]}]}], ")"}]}]}]}]}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "Ans"}]}], "]"}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"Ans", " ", "=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"m", "^", 
       RowBox[{"{", 
        RowBox[{"III", ",", "1"}], "}"}]}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}], "a_qa", "_", 
     RowBox[{"{", 
      RowBox[{"q", "'"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "up", " ", "to", " ", "the", " ", "normalization", " ", "factor"}], 
      ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"MatH31", "[", 
     RowBox[{"n", ",", "a0"}], "]"}], ",", 
    RowBox[{"n", ">=", "27"}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Its", " ", "output", " ", "is", " ", 
    RowBox[{
     RowBox[{"Poly2", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], "."}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.966766137151716*^9, 3.966766172928886*^9}, 
   3.966766381854725*^9, 3.9667678175700474`*^9, 
   3.9667696482298584`*^9},ExpressionUUID->"072f5e89-faf2-4280-b750-\
8fdfa65f4b1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Poly2", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18874368", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "903252432201480"}], "+", 
          RowBox[{"999981981052987", " ", "n"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"20224", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8320"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1920"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"1112", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", "a0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1682062491648", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1328228380672"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "96487539712"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"263177939712", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44135608896"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8635035040"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3090803616", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "256566096"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6113396"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2113022", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "39160"}], "+", 
                    RowBox[{"723", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"126982855426880176128", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"234134545578850230272", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "72494433204135653376"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7511110071624568832"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5793079380795614976", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "650321554784603648"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "53151608076091904"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"18717804903636736", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1779393324869920"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"65312081053120", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"449758295776", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "78451018256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3316307177", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65683348"}], "+", 
                    RowBox[{"522729", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"8192", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9667678626418343`*^9, 3.9667678626418343`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"b7aa3d51-bdfa-a54d-bda6-e80328d058fa"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9667661954923496`*^9, 
  3.96676621622386*^9}},ExpressionUUID->"da6207bb-ef05-4259-9dc4-\
67592d958e6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", " ", "Definition", " ", "of", " ", 
    RowBox[{"m", "^", 
     RowBox[{"{", "IV", "}"}]}], "_", 
    RowBox[{"{", 
     RowBox[{"q", ",", 
      RowBox[{"q", "'"}]}], "}"}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "6"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "4"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "48"}], "-", 
           RowBox[{"20", "*", "n"}], "+", 
           RowBox[{"8", "*", 
            RowBox[{"n", "^", "2"}]}], "+", 
           RowBox[{"3", "*", 
            RowBox[{"n", "^", "3"}]}]}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "-", "1"}], ",", "n"}], "]"}]}], 
        "+", 
        RowBox[{"16", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"n", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "1"}], ",", "n"}], "]"}]}], 
        "+", 
        RowBox[{"32", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "n"}], ")"}], "*", 
         RowBox[{"Int", "[", 
          RowBox[{
           RowBox[{"n", "+", "k", "+", "m", "+", "3"}], ",", "n"}], "]"}]}]}],
        ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", "n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.961712732688805*^9, 3.9617127493782196`*^9}, {
  3.9667662560744877`*^9, 3.9667662601855316`*^9}, {3.9667663899665356`*^9, 
  3.966766390150276*^9}},ExpressionUUID->"1819ecc2-c769-4ea4-b530-\
474cc9a942fe"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "n"}], "]"}]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", "m", "+", "n"}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", "m", "-", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", "m", "-", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "k", "+", "m", "-", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], ")"}]}], "]"}], 
   " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"k", "+", "m", "+", "n"}], ")"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.961712758150212*^9, 3.966766291300503*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"433b234f-b655-a84f-875a-d7317e6b822d"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MatH4", "[", 
    RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ans", ",", "s", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", 
       "m", ",", "c4", ",", "M", ",", "Vect"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s", "=", "2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", "5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Vect", "=", 
       RowBox[{"{", 
        RowBox[{"a0", ",", 
         RowBox[{"-", "3634"}], ",", "803", ",", 
         RowBox[{"-", "62"}], ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "0"}], ",", 
        RowBox[{"q", "<=", 
         RowBox[{"Msize", "-", "1"}]}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "0"}], ",", 
           RowBox[{"qPrime", "<=", 
            RowBox[{"Msize", "-", "1"}]}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"q", "+", "1"}], ",", 
                RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "=", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"1", "+", "n"}], "]"}]}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"k", "+", "m", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "k", "+", "m", "+", "n"}], ")"}]}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "k", "+", "m", "-", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"k", "+", "m", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    SuperscriptBox["n", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "k", "+", "m", "-", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "k", "+", "m", "-", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "24"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], 
                  ")"}]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "m", "+", "n"}], ")"}]}], "]"}]}]}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "+", 
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"Vect", "[", 
                 RowBox[{"[", 
                  RowBox[{"qPrime", "+", "1"}], "]"}], "]"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    FractionBox["n", "2"]}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    FractionBox["n", "2"]}], "]"}], "/", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "n"}], "]"}]}]}], ")"}]}]}]}]}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "Ans"}]}], "]"}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"Ans", " ", "=", " ", 
    RowBox[{
     RowBox[{"m", "^", 
      RowBox[{"{", "IV", "}"}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}], "a_qa", "_", 
     RowBox[{"{", 
      RowBox[{"q", "'"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "up", " ", "to", " ", "the", " ", "normalization", " ", "factor"}], 
      ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"MatH4", "[", 
     RowBox[{"n", ",", "a0"}], "]"}], ",", 
    RowBox[{"n", ">=", "27"}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Its", " ", "output", " ", "is", " ", 
    RowBox[{
     RowBox[{"Poly3", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], "."}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.966766403505211*^9, {3.966766444894285*^9, 3.9667664542224426`*^9}, {
   3.966769659221195*^9, 
   3.9667696622777653`*^9}},ExpressionUUID->"67f337e5-5342-4ebe-a312-\
a26fa0bd79c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Poly3", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4096", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "32"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}], "-", 
     RowBox[{"8", " ", "a0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1103198208"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "393563968"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"86711248", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"59516088", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "19881356"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2287586", "+", 
                    RowBox[{"9", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12826"}], "+", 
                    RowBox[{"241", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"28934173535109120", "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"6177393406273536", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"855887117547776", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2233277467030528"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"657445931733264", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "93189882386672"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7704925212952", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "130663429384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4044733747", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70100033"}], "+", 
                    RowBox[{"522729", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9667664714684696`*^9, 3.9667664714714394`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"f06e186e-2116-1448-9436-b6ab04dc66f1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.966766601393732*^9, 
  3.966766602935503*^9}},ExpressionUUID->"dfbd5adb-a691-ac43-816c-\
c4345742fd4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Definition", " ", "of"}], " ", "-", 
    RowBox[{
     RowBox[{"m", "^", 
      RowBox[{"{", "I", "}"}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}]}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"barc12", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"lambdaq", "[", 
         RowBox[{"n", ",", "k"}], "]"}], "*", 
        RowBox[{"lambdaqPrime", "[", 
         RowBox[{"n", ",", "m"}], "]"}]}], "+", 
       RowBox[{"barc13", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
       RowBox[{
        RowBox[{"barc14", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"lambdaq", "[", 
            RowBox[{"n", ",", "k"}], "]"}]}], "+", 
          RowBox[{"k", " ", 
           RowBox[{"lambdaqPrime", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"barc15", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"lambdaq", "[", 
            RowBox[{"n", ",", "k"}], "]"}], " ", 
           RowBox[{"lambdaqm", "[", 
            RowBox[{"n", ",", "k"}], "]"}]}], "+", 
          RowBox[{"k", " ", 
           RowBox[{"lambdaqPrime", "[", 
            RowBox[{"n", ",", "m"}], "]"}], " ", 
           RowBox[{"lambdaqPrimem", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"barc16", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"lambdaq", "[", 
         RowBox[{"n", ",", "k"}], "]"}], "*", 
        RowBox[{"lambdaqPrime", "[", 
         RowBox[{"n", ",", "m"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lambdaqm", "[", 
           RowBox[{"n", ",", "k"}], "]"}], "+", 
          RowBox[{"lambdaqPrimem", "[", 
           RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"barc17", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "^", "2"}], " ", 
           RowBox[{"lambdaq", "[", 
            RowBox[{"n", ",", "k"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"k", "^", "2"}], " ", 
           RowBox[{"lambdaqPrime", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", "[", "k", "]"}], "+", 
          RowBox[{"qPrime", "[", "m", "]"}], "+", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "*", 
           RowBox[{"qPrime", "[", "m", "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", "n"}], ")"}]}]}], ")"}], "*", 
     RowBox[{"barc11", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9617128001394634`*^9, 3.96171282388546*^9}, 
   3.961712986636072*^9, {3.966766605330967*^9, 3.96676660999959*^9}, 
   3.9667667366276073`*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"8db2fc40-aa5e-485d-afe6-67bca410b040"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["k", "5"], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"192", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "64"}], "+", 
            RowBox[{"3", " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "46"}], "+", 
               RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"384", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"168", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "36"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1408"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"1600", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "88"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "140"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["k", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "46"}], "+", 
               RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"32", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"480", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "568"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"116", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"25344", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "46848"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"33360", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3428", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "550"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"50", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["m", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "46"}], "+", 
               RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"384", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{"168", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "36"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2816", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3248"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1220", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "152"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"18176", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "21248"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5328", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1336"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"916", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "254"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"38", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"28416", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "66048"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"59216", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25056"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5728", "-", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"260", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{"24576", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"32", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", 
               RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "m", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1408", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1264"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"440", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "74"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1408"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"1600", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "88"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "140"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"18176", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "21248"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"5328", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1336"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"916", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "254"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"38", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "176128"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"260096", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "146176"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"41824", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5520"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "528"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"328", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "50"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"k", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "46"}], "+", 
               RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["m", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"192", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "64"}], "+", 
               RowBox[{"3", " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2816", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3248"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"1220", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "152"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", "n", " ", 
          RowBox[{"(", 
           RowBox[{"1408", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1264"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"440", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "74"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["m", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"25344", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "46848"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"33360", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3428", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "550"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"50", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"m", " ", 
          RowBox[{"(", 
           RowBox[{"147456", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "368640"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"382976", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "193152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"45216", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "496"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2624"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"696", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "74"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], ")"}]}], "]"}], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "k", "+", "m", "+", "n"}], ")"}]}], "]"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"1024", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9667667533708744`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"a7e1ecde-86cf-c745-9ae4-a937649ebfa9"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MatH1", "[", 
    RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ans", ",", "s", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", 
       "m", ",", "lambdaq", ",", "lambdaqPrime", ",", "lambdaqm", ",", 
       "lambdaqPrimem", ",", "M", ",", "Vect"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s", "=", "2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", "5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Vect", "=", 
       RowBox[{"{", 
        RowBox[{"a0", ",", 
         RowBox[{"-", "3634"}], ",", "803", ",", 
         RowBox[{"-", "62"}], ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "0"}], ",", 
        RowBox[{"q", "<=", 
         RowBox[{"Msize", "-", "1"}]}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "0"}], ",", 
           RowBox[{"qPrime", "<=", 
            RowBox[{"Msize", "-", "1"}]}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"q", "+", "1"}], ",", 
                RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["k", "5"], " ", "m", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "64"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                  "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["k", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"168", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1408"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1600", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "88"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "140"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["k", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", "n", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"480", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "568"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"116", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"25344", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46848"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"33360", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3428", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "550"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"50", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"168", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2816", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3248"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1220", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "152"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"18176", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21248"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5328", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1336"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"916", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "254"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"38", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"28416", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"59216", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25056"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5728", "-", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"260", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", "n", " ", 
                   RowBox[{"(", 
                    RowBox[{"24576", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"32", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1264"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"440", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "74"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1408"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1600", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "88"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "140"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"18176", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21248"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5328", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1336"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"916", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "254"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"38", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "176128"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"260096", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "146176"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"41824", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5520"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "528"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"328", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "50"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"k", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"64", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"192", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "64"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2816", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3248"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1220", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "152"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", "n", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"1408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1264"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"440", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "74"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"25344", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46848"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"33360", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3428", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "550"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"50", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{"147456", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "368640"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"382976", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "193152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"45216", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "496"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2624"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"696", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "74"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], 
                   ")"}]}], "]"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  FractionBox["1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "6"}], "+", "k", "+", "m", "+", "n"}], 
                   ")"}]}], "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"1024", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "n"}], "]"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "+", 
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"Vect", "[", 
                 RowBox[{"[", 
                  RowBox[{"qPrime", "+", "1"}], "]"}], "]"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    FractionBox["n", "2"]}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    FractionBox["n", "2"]}], "]"}], "/", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "n"}], "]"}]}]}], ")"}]}]}]}]}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "Ans"}]}], "]"}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"Ans", " ", "=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"m", "^", 
       RowBox[{"{", "I", "}"}]}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}], "a_qa", "_", 
     RowBox[{"{", 
      RowBox[{"q", "'"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "up", " ", "to", " ", "the", " ", "normalization", " ", "factor"}], 
      ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"MatH1", "[", 
     RowBox[{"n", ",", "a0"}], "]"}], ",", 
    RowBox[{"n", ">=", "27"}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Its", " ", "output", " ", "is", " ", 
    RowBox[{
     RowBox[{"Poly4", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], "."}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.966766772528883*^9, 3.966766799470707*^9}, 
   3.966769694013975*^9},ExpressionUUID->"7de12f65-62fc-4a1f-b180-\
e677a4c87c73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Poly4", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8192", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}]}]], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["a0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "14"}], "+", 
        RowBox[{"3", " ", "n"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "64"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"8", " ", "a0", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "36991721472"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"38300384768", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12621213952"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"2886655008", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1027189344"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"281377808", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41843384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3325118", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44744"}], "+", 
                    RowBox[{"723", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "34275986358722887680"}], "+", 
        RowBox[{"n", " ", 
         RowBox[{"(", 
          RowBox[{"54065479455916425216", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "31303761143017488384"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"9569531804452384768", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2577697285757860864"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"679574452494670592", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "108829667694099712"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5998417830630784", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"825330140794048", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "185307558501056"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16516906542064", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "841415229320"}], "+", 
                    RowBox[{"9", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2837822272", "-", 
                    RowBox[{"47952615", " ", "n"}], "+", 
                    RowBox[{"348486", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.96676683835178*^9, 3.96676683835178*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"1e375bc2-ca9e-3f49-a03b-b528d84dbd36"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.966766860044117*^9, 
  3.966766861392914*^9}},ExpressionUUID->"a903f7e4-07f4-ad43-a788-\
dcee3b2e0a74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Definition", " ", "of"}], " ", "-", 
    RowBox[{
     RowBox[{"m", "^", 
      RowBox[{"{", 
       RowBox[{"II", ",", "2"}], "}"}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}]}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "n", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"barc22", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
         RowBox[{"lambdaq", "[", 
          RowBox[{"n", ",", "k"}], "]"}], "*", 
         RowBox[{"lambdaqPrime", "[", 
          RowBox[{"n", ",", "m"}], "]"}]}], "+", 
        RowBox[{"barc23", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
        RowBox[{
         RowBox[{"barc24", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"lambdaq", "[", 
             RowBox[{"n", ",", "k"}], "]"}]}], "+", 
           RowBox[{"k", " ", 
            RowBox[{"lambdaqPrime", "[", 
             RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"barc25", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"lambdaq", "[", 
             RowBox[{"n", ",", "k"}], "]"}], " ", 
            RowBox[{"lambdaqm", "[", 
             RowBox[{"n", ",", "k"}], "]"}]}], "+", 
           RowBox[{"k", " ", 
            RowBox[{"lambdaqPrime", "[", 
             RowBox[{"n", ",", "m"}], "]"}], " ", 
            RowBox[{"lambdaqPrimem", "[", 
             RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"barc26", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
         RowBox[{"lambdaq", "[", 
          RowBox[{"n", ",", "k"}], "]"}], "*", 
         RowBox[{"lambdaqPrime", "[", 
          RowBox[{"n", ",", "m"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"lambdaqm", "[", 
            RowBox[{"n", ",", "k"}], "]"}], "+", 
           RowBox[{"lambdaqPrimem", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"barc27", "[", 
          RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"m", "^", "2"}], " ", 
            RowBox[{"lambdaq", "[", 
             RowBox[{"n", ",", "k"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"k", "^", "2"}], " ", 
            RowBox[{"lambdaqPrime", "[", 
             RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "+", 
           RowBox[{"qPrime", "[", "m", "]"}], "+", 
           RowBox[{
            RowBox[{"q", "[", "k", "]"}], "*", 
            RowBox[{"qPrime", "[", "m", "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "n", "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}], "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "n", "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}]}], ")"}], "*", 
      RowBox[{"barc21", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "+", 
           RowBox[{"qPrime", "[", "m", "]"}], "+", 
           RowBox[{
            RowBox[{"q", "[", "k", "]"}], "*", 
            RowBox[{"qPrime", "[", "m", "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "n", "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "n"}], ")"}]}]}], ")"}], "*", 
      RowBox[{"barc28", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "n", "*", 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"barc29", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
       RowBox[{"lambdaq", "[", 
        RowBox[{"n", ",", "k"}], "]"}], "*", 
       RowBox[{"lambdaqPrime", "[", 
        RowBox[{"n", ",", "m"}], "]"}]}], "+", 
      RowBox[{"barc210", "[", 
       RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9617130169288883`*^9, 3.961713036793621*^9}, {
  3.96676686327034*^9, 3.9667668657718983`*^9}, {3.96676693554883*^9, 
  3.96676694485297*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"83f50a23-7e0e-4915-92a3-13aa21102fe1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"1024", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], "]"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k", "+", "m", "-", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "k", "+", "m", "-", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "k", "+", "m", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"k", " ", "m"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}]}], 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "n"}], "+", 
         SuperscriptBox["n", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k", " ", "m"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"56", " ", "k"}], "-", 
          RowBox[{"76", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], " ", "n"}], "+", 
          RowBox[{"26", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "k", "+", "m"}], ")"}], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "m"}], ")"}], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          SuperscriptBox["n", "4"], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", 
             RowBox[{"7", " ", "m"}], "+", 
             RowBox[{"22", " ", "n"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n", "+", 
          SuperscriptBox["n", "2"]}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["k", "5"], " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"24", "-", 
              RowBox[{"16", " ", "n"}], "+", 
              SuperscriptBox["n", "3"]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["k", "4"], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "96"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"144", "-", 
                    RowBox[{"48", " ", "n"}], "+", 
                    SuperscriptBox["n", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
            "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "3"], " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"272", "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"12", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                  SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "472"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"316", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["m", "4"]}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "12"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "96"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"144", "-", 
                    RowBox[{"48", " ", "n"}], "+", 
                    SuperscriptBox["n", "3"]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "704"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"640", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"112", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"k", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{"1024", "+", 
              RowBox[{
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"24", "-", 
                 RowBox[{"16", " ", "n"}], "+", 
                 SuperscriptBox["n", "3"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "272"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"472", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "316"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"66", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2560"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2304", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "288"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"228", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "56"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], ")"}]}], "]"}], 
    " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], ")"}]}], 
     "]"}]}]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "k", " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "m", "+", "n"}], ")"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "k", "-", "m", "-", "n"}], ")"}]}], "+", "n"}], 
        "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], "]"}]}]]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", "m"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"m", "+", "n"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], ")"}]}], "]"}], 
      " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", "k", "-", "m", "-", "n"}], ")"}]}], "+", "n"}], 
       "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}], "]"}]}]]}], 
   RowBox[{"2", " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "n"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.9667670750218716`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"95937b38-b698-5e4b-986d-dab62213efd8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MatH22", "[", 
    RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ans", ",", "s", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", 
       "m", ",", "lambdaq", ",", "lambdaqPrime", ",", "lambdaqm", ",", 
       "lambdaqPrimem", ",", "M", ",", "Vect"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s", "=", "2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", "5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Vect", "=", 
       RowBox[{"{", 
        RowBox[{"a0", ",", 
         RowBox[{"-", "3634"}], ",", "803", ",", 
         RowBox[{"-", "62"}], ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "0"}], ",", 
        RowBox[{"q", "<=", 
         RowBox[{"Msize", "-", "1"}]}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "0"}], ",", 
           RowBox[{"qPrime", "<=", 
            RowBox[{"Msize", "-", "1"}]}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"q", "+", "1"}], ",", 
                RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{
               FractionBox["1", 
                RowBox[{"1024", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n", " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], "]"}]}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "k", "+", "m", "-", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "k", "+", "m", "-", "n"}], ")"}], " ", 
                    "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k", "+", "m", "+", "n"}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"k", " ", "m"}], "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}]}], 
                   RowBox[{"2", "-", 
                    RowBox[{"3", " ", "n"}], "+", 
                    SuperscriptBox["n", "3"]}]]}], "+", 
                 FractionBox[
                  RowBox[{"16", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], ")"}],
                    " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"k", " ", "m"}], "+", 
                    RowBox[{"2", " ", "n"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"56", " ", "k"}], "-", 
                    RowBox[{"76", " ", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}], " ", "n"}], "+", 
                    RowBox[{"26", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "k", "+", "m"}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m"}], ")"}], " ", 
                    SuperscriptBox["n", "3"]}], "+", 
                    SuperscriptBox["n", "4"], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20"}], "+", 
                    RowBox[{"7", " ", "m"}], "+", 
                    RowBox[{"22", " ", "n"}]}], ")"}]}]}], ")"}]}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n", "+", 
                    SuperscriptBox["n", "2"]}], ")"}]}]], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"64", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["k", "5"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "-", 
                    RowBox[{"16", " ", "n"}], "+", 
                    SuperscriptBox["n", "3"]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    SuperscriptBox["n", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "96"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"144", "-", 
                    RowBox[{"48", " ", "n"}], "+", 
                    SuperscriptBox["n", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                     "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"272", "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "472"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"316", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "4"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "96"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"144", "-", 
                    RowBox[{"48", " ", "n"}], "+", 
                    SuperscriptBox["n", "3"]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "704"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"640", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "224"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"112", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"k", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1024", "+", 
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"24", "-", 
                    RowBox[{"16", " ", "n"}], "+", 
                    SuperscriptBox["n", "3"]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"472", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "316"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"66", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "-", 
                    RowBox[{"3", " ", "n"}]}], ")"}], " ", "n"}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2560"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2304", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "288"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"228", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "56"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], 
                  ")"}]}], "]"}], " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], 
                  ")"}]}], "]"}]}], "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"2", " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}]}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"4", " ", "k", " ", "m", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "m", "+", "n"}], ")"}]}], "]"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["5", "2"]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "k", "-", "m", "-", "n"}], ")"}]}], "+",
                     "n"}], "]"}]}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], "]"}]}]]}], "-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "-", "k"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", "m"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"k", "+", "n"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"m", "+", "n"}], ")"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], 
                    ")"}]}], "]"}], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["9", "2"]}], "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", "k", "-", "m", "-", "n"}], ")"}]}], "+",
                     "n"}], "]"}]}], 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], "]"}]}]]}], ")"}]}]}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "+", 
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"Vect", "[", 
                 RowBox[{"[", 
                  RowBox[{"qPrime", "+", "1"}], "]"}], "]"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    FractionBox["n", "2"]}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    FractionBox["n", "2"]}], "]"}], "/", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "n"}], "]"}]}]}], ")"}]}]}]}]}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "Ans"}]}], "]"}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"Ans", " ", "=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"m", "^", 
       RowBox[{"{", 
        RowBox[{"II", ",", "2"}], "}"}]}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}], "a_qa", "_", 
     RowBox[{"{", 
      RowBox[{"q", "'"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "up", " ", "to", " ", "the", " ", "normalization", " ", "factor"}], 
      ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"MatH22", "[", 
     RowBox[{"n", ",", "a0"}], "]"}], ",", 
    RowBox[{"n", ">=", "27"}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Its", " ", "output", " ", "is", " ", 
    RowBox[{
     RowBox[{"Poly5", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], "."}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.96676716358947*^9, 3.966767200109764*^9}, {
  3.96676970167824*^9, 
  3.9667697022924633`*^9}},ExpressionUUID->"42571e37-4c72-4299-9045-\
45e01607e915"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Poly5", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "150994944"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "51697500527880"}], "+", 
          RowBox[{"42478949254637", " ", "n"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2560", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"1664", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "624"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"100", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", "a0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "775560364032"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"253615857664", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"275473203200", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "121464419840"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"13033705472", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"221347200", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "487604528"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"185473920", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33183632"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2951932", "+", 
                    RowBox[{"9", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14225"}], "+", 
                    RowBox[{"241", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"183093420394522607616", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "286057662099893911552"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"65680049310862114816", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2232636762529898496"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "909552645290653696"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"360676115167492608", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "84907406019669888"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8750918913691712", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"92278261931424", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "116015978273328"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"12885365430648", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "729721220212"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7881510082", "+", 
                    RowBox[{"9", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15474249"}], "+", 
                    RowBox[{"116162", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"16384", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9667672730813828`*^9, 3.966767273097088*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"7248f273-6c27-9d4a-82f6-ad466a1083cb"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9667672782032776`*^9, 
  3.9667672800158024`*^9}},ExpressionUUID->"87db1a70-4a86-1a4b-8298-\
dba952866ebe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Definition", " ", "of"}], " ", "-", 
    RowBox[{
     RowBox[{"m", "^", 
      RowBox[{"{", 
       RowBox[{"III", ",", "2"}], "}"}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}]}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"barc32", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"lambdaq", "[", 
         RowBox[{"n", ",", "k"}], "]"}], "*", 
        RowBox[{"lambdaqPrime", "[", 
         RowBox[{"n", ",", "m"}], "]"}]}], "+", 
       RowBox[{"barc33", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}], "+", 
       RowBox[{
        RowBox[{"barc34", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", " ", 
           RowBox[{"lambdaq", "[", 
            RowBox[{"n", ",", "k"}], "]"}]}], "+", 
          RowBox[{"k", " ", 
           RowBox[{"lambdaqPrime", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"barc36", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"lambdaq", "[", 
         RowBox[{"n", ",", "k"}], "]"}], "*", 
        RowBox[{"lambdaqPrime", "[", 
         RowBox[{"n", ",", "m"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"lambdaqm", "[", 
           RowBox[{"n", ",", "k"}], "]"}], "+", 
          RowBox[{"lambdaqPrimem", "[", 
           RowBox[{"n", ",", "m"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"barc37", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "^", "2"}], " ", 
           RowBox[{"lambdaq", "[", 
            RowBox[{"n", ",", "k"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"k", "^", "2"}], " ", 
           RowBox[{"lambdaqPrime", "[", 
            RowBox[{"n", ",", "m"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", "[", "k", "]"}], "+", 
          RowBox[{"qPrime", "[", "m", "]"}], "+", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "*", 
           RowBox[{"qPrime", "[", "m", "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", "n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}]}], ")"}], "*", 
     RowBox[{"barc31", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", "[", "k", "]"}], "+", 
          RowBox[{"qPrime", "[", "m", "]"}], "+", 
          RowBox[{
           RowBox[{"q", "[", "k", "]"}], "*", 
           RowBox[{"qPrime", "[", "m", "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "n", "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"4", "*", "n"}], ")"}]}]}], ")"}], "*", 
     RowBox[{"barc38", "[", 
      RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"barc39", "[", 
         RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
        RowBox[{"lambdaq", "[", 
         RowBox[{"n", ",", "k"}], "]"}], "*", 
        RowBox[{"lambdaqPrime", "[", 
         RowBox[{"n", ",", "m"}], "]"}]}], "+", 
       RowBox[{"barc310", "[", 
        RowBox[{"n", ",", "k", ",", "m"}], "]"}]}], ")"}]}], 
    "\[IndentingNewLine]", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", "[", "k", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"n", "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barc311", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "m"}], "+", 
         RowBox[{
          RowBox[{"barc312", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "k", "*", 
          RowBox[{"lambdaqPrime", "[", 
           RowBox[{"n", ",", "m"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"barc316", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qPrime", "[", "m", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"n", "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barc311", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "k"}], "+", 
         RowBox[{
          RowBox[{"barc312", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", "m", "*", 
          RowBox[{"lambdaq", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"barc316", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"n", "+", "k", "+", "m", "-", "2"}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"q", "[", "k", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "*", 
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"q", "[", "k", "]"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q", "[", "k", "]"}], "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barc317", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"lambdaqPrime", "[", 
           RowBox[{"n", ",", "m"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"barc316", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"qPrime", "[", "m", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"n", "*", 
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}]}], ")"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"qPrime", "[", "m", "]"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"qPrime", "[", "m", "]"}], "-", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"n", "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "2"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"n", "+", "4"}], ")"}]}], ")"}]}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"barc317", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}], "*", 
          RowBox[{"lambdaq", "[", 
           RowBox[{"n", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"barc316", "[", 
           RowBox[{"n", ",", "k", ",", "m"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9617131460935097`*^9, 3.9617131634022365`*^9}, {
  3.966767290060108*^9, 3.966767295356209*^9}, {3.9667673430355625`*^9, 
  3.966767343829212*^9}, {3.966767379326208*^9, 3.9667673802202816`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"cdb064c0-bb67-40a2-a85d-11662140649b"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["k", "5"], " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "n"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1536", "-", 
           RowBox[{"128", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1152", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"80", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"272", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"1792", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4896"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"2672", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "184"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "384"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "-", 
           RowBox[{"256", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"864", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "568"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"20", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4096"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"9472", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13392"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7016", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1228"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6144", "-", 
           RowBox[{"192", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
           RowBox[{"64", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "46"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1152", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
               RowBox[{"(", 
                RowBox[{"80", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"272", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6656", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "10496"}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                  RowBox[{"(", 
                   RowBox[{"1168", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"592", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"120", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33792"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"28224", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"4448", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14688"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5856", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1020"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"94", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "256"}], " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
           RowBox[{"256", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "46"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "n"}], ")"}]}], "+", 
           RowBox[{"512", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "28"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4096"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"9472", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "13392"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7016", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1228"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "77824"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"224256", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "140032"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"34048", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6624"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1712", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "864"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"344", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"147456", "-", 
           RowBox[{"256", " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}]}], "+", 
           RowBox[{"256", " ", "m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "28"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "18"}], "+", 
                 RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1536", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"1792", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4896"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2672", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "184"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6144", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "33792"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"28224", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4448", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14688"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5856", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1020"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"94", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "274432"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"114688", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"81920", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "95872"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"41280", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5792"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "944"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"136", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"92", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], ")"}]}], "]"}], 
      " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], ")"}]}], 
       "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1024", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9667674944257526`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"df1275cf-6b8d-d340-ab33-537e28c14520"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MatH32", "[", 
    RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ans", ",", "s", ",", "Msize", ",", "q", ",", "qPrime", ",", "k", ",", 
       "m", ",", "lambdaq", ",", "lambdaqPrime", ",", "lambdaqm", ",", 
       "lambdaqPrimem", ",", "M", ",", "Vect"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s", "=", "2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Msize", "=", "5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Vect", "=", 
       RowBox[{"{", 
        RowBox[{"a0", ",", 
         RowBox[{"-", "3634"}], ",", "803", ",", 
         RowBox[{"-", "62"}], ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"M", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"Msize", ",", "Msize"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Ans", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "0"}], ",", 
        RowBox[{"q", "<=", 
         RowBox[{"Msize", "-", "1"}]}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"qPrime", "=", "0"}], ",", 
           RowBox[{"qPrime", "<=", 
            RowBox[{"Msize", "-", "1"}]}], ",", 
           RowBox[{"qPrime", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"k", "=", 
             RowBox[{
              RowBox[{"2", "q"}], "+", "s"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"m", "=", 
             RowBox[{
              RowBox[{"2", "qPrime"}], "+", "s"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"q", "+", "1"}], ",", 
                RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "=", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "5"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1536", "-", 
                    RowBox[{"128", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1152", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"272", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1792", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4896"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2672", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "184"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "384"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "-", 
                    RowBox[{"256", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"864", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "568"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"20", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"9", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4096"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9472", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13392"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7016", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1228"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6144", "-", 
                    RowBox[{"192", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
                    RowBox[{"64", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1152", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"80", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"272", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "72"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6656", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10496"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1168", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"592", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "152"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"120", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31"}], "+", 
                    RowBox[{"3", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33792"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28224", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4448", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14688"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5856", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1020"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"94", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"k", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "256"}], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
                    RowBox[{"256", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"512", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4096"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9472", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13392"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7016", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1228"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "77824"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"224256", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "140032"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"34048", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6624"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1712", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "864"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"344", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"147456", "-", 
                    RowBox[{"256", " ", 
                    SuperscriptBox["m", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                    RowBox[{"256", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18"}], "+", 
                    RowBox[{"5", " ", "n"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1536", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1792", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4896"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2672", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"16", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "184"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6144", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33792"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28224", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"4448", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14688"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5856", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1020"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"94", "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "274432"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"114688", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"81920", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "95872"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"41280", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5792"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "944"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"136", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"92", "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "-", "k", "-", "m", "+", "n"}], 
                    ")"}]}], "]"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "k", "+", "m", "+", "n"}], 
                    ")"}]}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1024", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "n"}], ")"}], " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"1", "+", "n"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Ans", "=", 
             RowBox[{"Ans", "+", 
              RowBox[{
               RowBox[{"M", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"q", "+", "1"}], ",", 
                  RowBox[{"qPrime", "+", "1"}]}], "]"}], "]"}], "*", 
               RowBox[{"Vect", "[", 
                RowBox[{"[", 
                 RowBox[{"q", "+", "1"}], "]"}], "]"}], 
               RowBox[{
                RowBox[{"Vect", "[", 
                 RowBox[{"[", 
                  RowBox[{"qPrime", "+", "1"}], "]"}], "]"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Gamma", "[", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", 
                    FractionBox["n", "2"]}], "]"}], " ", 
                  RowBox[{
                   RowBox[{"Gamma", "[", 
                    RowBox[{"3", "+", 
                    FractionBox["n", "2"]}], "]"}], "/", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "n"}], "]"}]}]}], ")"}]}]}]}]}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "Ans"}]}], "]"}]}], 
  RowBox[{"(*", " ", 
   RowBox[{"Ans", " ", "=", " ", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"m", "^", 
       RowBox[{"{", 
        RowBox[{"II", ",", "2"}], "}"}]}]}], "_", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"q", "'"}]}], "}"}], "a_qa", "_", 
     RowBox[{"{", 
      RowBox[{"q", "'"}], "}"}], " ", 
     RowBox[{"(", 
      RowBox[{
      "up", " ", "to", " ", "the", " ", "normalization", " ", "factor"}], 
      ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"MatH32", "[", 
     RowBox[{"n", ",", "a0"}], "]"}], ",", 
    RowBox[{"n", ">=", "27"}]}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Its", " ", "output", " ", "is", " ", 
    RowBox[{
     RowBox[{"Poly6", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], "."}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.966767518675656*^9, 3.966767555996817*^9}, 
   3.966769709750328*^9},ExpressionUUID->"9b788231-e94e-494f-9e08-\
c9ce097b6845"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Poly6", "[", 
   RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"37748736", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "264470755825920"}], "+", 
          RowBox[{"292995304694593", " ", "n"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a0", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4352"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"288", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"456", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "52"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", "n"}], ")"}], " ", "n"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", "a0", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1062451544064", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "734927734784"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "85666800640"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"132457062400", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14939476736"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5753174048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1454535184", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "46760928"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "18364792"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"815802", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40265"}], "+", 
                    RowBox[{"723", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"195826915123236765696", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"225388522672607313920", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "69145101978929963008"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8207076524602974208"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5414817131884401664", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "489007612983737088"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "74029433264270848"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"18075886324171008", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1186077772670720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26648712641824"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3018265827104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "209257005008"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"7362751060", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45261127"}], "+", 
                    RowBox[{"348486", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"16384", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.966767598659113*^9, 3.966767598659113*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"3c4d2463-d60d-1442-bffd-134b3dd59809"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.966767605377516*^9},ExpressionUUID->"e60210e1-e90d-9f42-8879-\
1981b7816b43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Total", " ", "sums"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Polysum", "[", 
      RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Poly1", "[", 
        RowBox[{"n", ",", "a0"}], "]"}], "+", 
       RowBox[{"Poly2", "[", 
        RowBox[{"n", ",", "a0"}], "]"}], "+", 
       RowBox[{"Poly3", "[", 
        RowBox[{"n", ",", "a0"}], "]"}], "+", 
       RowBox[{"Poly4", "[", 
        RowBox[{"n", ",", "a0"}], "]"}], "+", 
       RowBox[{"Poly5", "[", 
        RowBox[{"n", ",", "a0"}], "]"}], "+", 
       RowBox[{"Poly6", "[", 
        RowBox[{"n", ",", "a0"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Polytra", "[", 
      RowBox[{"n_", ",", "a0_"}], "]"}], ":=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Poly4", "[", 
        RowBox[{"n", ",", "a0"}], "]"}], "+", 
       RowBox[{"Poly5", "[", 
        RowBox[{"n", ",", "a0"}], "]"}], "+", 
       RowBox[{"Poly6", "[", 
        RowBox[{"n", ",", "a0"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Polysum", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], ",", "a0"}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Its", " ", "output", " ", "is", " ", 
     RowBox[{
      RowBox[{"PolysumAns", "[", "a0", "]"}], "."}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Polytra", "[", 
      RowBox[{"n", ",", "a0"}], "]"}], ",", "a0"}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Its", " ", "output", " ", "is", " ", 
     RowBox[{
      RowBox[{"PolytraAns", "[", "a0", "]"}], "."}]}], " ", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9667676144974785`*^9, 3.966767619592373*^9}, {
  3.966767925412798*^9, 3.9667679257667847`*^9}, {3.966768207027392*^9, 
  3.966768242934908*^9}, {3.9667697180617657`*^9, 
  3.96676973107728*^9}},ExpressionUUID->"85123709-ce4a-42e7-9113-\
052cab9bf89a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PolysumAns", "[", "a0_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["a0", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}]}], 
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1024", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}]}]], 
    RowBox[{"a0", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"18351046656", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "106071106560"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"140880911360", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "32854222976"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6825460384"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3446826416", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "498405392"}], "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6921936", "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47810"}], "+", 
                    RowBox[{"663", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1024", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28311552", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1053222945310"}], "+", 
          RowBox[{"6930254301247", " ", "n"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "125624478430193664000"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"45605052385214484480", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"8345879768491628544", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7346040001584390144"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1185609336130008192", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5545625224833344", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23589687803618656"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3375499092939408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "249381387524072"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11124697361836", "-", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"101016322606", "+", 
                    RowBox[{"17", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "91530529"}], "+", 
                    RowBox[{"613600", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.966768252499563*^9, 3.9667682560275707`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"4df05105-eed8-904b-a52a-de0bc928412d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PolytraAns", "[", "a0_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"1024", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}]}]], "a0", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"4521295872", "+", 
      RowBox[{"n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18999469056"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"14491618304", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2114580096"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1014186016"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"431303152", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "67844560"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5346128", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70254"}], "+", 
                    RowBox[{"1105", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1024", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "n"}], ")"}]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7077888", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "143824530640"}], "+", 
          RowBox[{"3912312943953", " ", "n"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["n", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"17992207991983521792", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5902472746667618304"}], "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1178397872965101568"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"990601517418176512", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "187542232978985600"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9086530519999680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1752872958293088", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "346009107664016"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"29110689582120", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1418726667884"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"13827410094", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "226192609"}], "+", 
                    RowBox[{"1597830", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.966768262396469*^9, 3.9667682639345493`*^9}, 
   3.966768469745764*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"4dc9bb38-428d-024c-8f1d-4e3857ad3f2d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9667680892207394`*^9},ExpressionUUID->"4d6e09af-3021-054b-b55b-\
50fa779ef419"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Plugging", " ", "a0", " ", "obtained", " ", "in", " ", "Corollary", " ", 
     "11.19"}], " ", ":", " ", 
    RowBox[{"Refer", " ", 
     RowBox[{"to", " ", "'"}], "5.", "Corollary", " ", 
     RowBox[{"11.19", ".", 
      RowBox[{"nb", "'"}], "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Coeff2", ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"384", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "52"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
      ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Coeff1", ":=", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "124262055936"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"8339503104", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"78857215488", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20759728000"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4359884256"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Coeff0", ":=", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "54508715699208192000"}], "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{"49009742443749703680", "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"2708334529618378752", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6612420081394434048"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3689589550378520576"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"A1", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Coeff1"}], "/", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"A2", ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Coeff1", "^", "2"}], "/", "4"}], "-", 
       RowBox[{"Coeff2", "*", "Coeff0"}]}], ")"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "2"}], ")"}], "^", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"A3", ":=", 
    RowBox[{"Coeff2", "/", 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"a0Select", ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"A1", "+", 
       RowBox[{"Sqrt", "[", "A2", "]"}]}], ")"}], "/", "A3"}]}]}]}]], "Input",
 CellChangeTimes->{{3.966768092804481*^9, 3.966768175012405*^9}, {
  3.966769753805132*^9, 
  3.966769802910244*^9}},ExpressionUUID->"7cd06c61-8254-f34e-86b1-\
b86e420568ad"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9667683248511906`*^9},ExpressionUUID->"19435c11-efb2-ef42-a716-\
6bb8951435bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Verification", " ", "of", " ", 
     RowBox[{"PolysumAns", "[", "a0Select", "]"}]}], " ", ">", " ", "0"}], 
   " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"PolysumAns", "[", "a0Select", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.966768290091854*^9, 3.9667683210017815`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"8972e4d8-85d5-9444-81b1-b44fbe980123"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"1024", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"28311552", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1053222945310"}], "+", 
         RowBox[{"6930254301247", " ", "n"}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "125624478430193664000"}], "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"45605052385214484480", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"8345879768491628544", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7346040001584390144"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"1185609336130008192", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5545625224833344", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23589687803618656"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3375499092939408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "249381387524072"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11124697361836", "-", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"101016322606", "+", 
                    RowBox[{"17", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "91530529"}], "+", 
                    RowBox[{"613600", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"18351046656", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "106071106560"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"140880911360", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "32854222976"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6825460384"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3446826416", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "498405392"}], "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6921936", "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47810"}], "+", 
                    RowBox[{"663", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "124262055936"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"8339503104", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"78857215488", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20759728000"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "124262055936"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"8339503104", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"384", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "52"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "54508715699208192000"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"49009742443749703680", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"1024", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"384", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "52"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
      ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "124262055936"}], "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{"8339503104", "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"78857215488", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "124262055936"}], "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], "2"]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"384", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "52"}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "54508715699208192000"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"49009742443749703680", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}], "2"]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"384", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "52"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
       ")"}], "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9667683885358257`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"330a1193-bf42-8248-94b7-859dd70a046b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Minimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"1024", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"28311552", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1053222945310"}], "+", 
            RowBox[{"6930254301247", " ", "n"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "125624478430193664000"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{"45605052385214484480", "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"8345879768491628544", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7346040001584390144"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1185609336130008192", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5545625224833344", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23589687803618656"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3375499092939408", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "249381387524072"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"11124697361836", "-", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"101016322606", "+", 
                    RowBox[{"17", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "91530529"}], "+", 
                    RowBox[{"613600", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"18351046656", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "106071106560"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"140880911360", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "32854222976"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6825460384"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"3446826416", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "498405392"}], "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"6921936", "+", 
                    RowBox[{"5", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "47810"}], "+", 
                    RowBox[{"663", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "124262055936"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"8339503104", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "n"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "124262055936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"384", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "54508715699208192000"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"1024", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
             ")"}]}]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "124262055936"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"8339503104", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "n"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124262055936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"384", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "54508715699208192000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}], "2"]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "26"}], "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"384", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "52"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
              ")"}]}]}], ")"}], "2"]}], ")"}]}]}], ",", 
     RowBox[{"n", ">=", "27"}]}], "}"}], ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.966768422791439*^9, 3.966768441678192*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"f83f9b9f-7290-5748-9247-f6ef50c6c2a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"49", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "131568984552927847742432342928420505427295"}], "+", 
        RowBox[{"22237621989659132170894507035", " ", 
         SqrtBox["51842177352828188567114169"]}]}], ")"}]}], ")"}], "/", 
    "33052114730098654819200000"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "27"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9667685692553864`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"b2faf817-b058-f547-bf46-6e1a297ac58f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"49", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "131568984552927847742432342928420505427295"}], "+", 
       RowBox[{"22237621989659132170894507035", " ", 
        SqrtBox["51842177352828188567114169"]}]}], ")"}]}], ")"}], "/", 
   "33052114730098654819200000"}], "]"}]], "Input",
 CellChangeTimes->{{3.96676858873048*^9, 3.966768608138506*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"ef69ad25-9490-ec44-ac1b-b9ea72095b47"],

Cell[BoxData["4.231854948328712`*^16"], "Output",
 CellChangeTimes->{3.966768608842434*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"faa54a6d-bd36-a943-b1b6-5a8e60cc48f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Verification", " ", "of", " ", 
     RowBox[{"PolytraAns", "[", "a0Select", "]"}]}], " ", ">", " ", "0"}], 
   " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"PolytraAns", "[", "a0Select", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9667684816467*^9, 3.9667685035434303`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"581d3f4d-5316-3844-bb5f-f961d75d17ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"1024", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7077888", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "143824530640"}], "+", 
         RowBox[{"3912312943953", " ", "n"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"17992207991983521792", "+", 
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5902472746667618304"}], "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1178397872965101568"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"990601517418176512", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "187542232978985600"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9086530519999680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1752872958293088", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "346009107664016"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"29110689582120", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1418726667884"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"13827410094", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "226192609"}], "+", 
                    RowBox[{"1597830", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4521295872", "+", 
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18999469056"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"14491618304", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2114580096"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1014186016"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"431303152", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "67844560"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5346128", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70254"}], "+", 
                    RowBox[{"1105", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "124262055936"}], "+", 
          RowBox[{"n", " ", 
           RowBox[{"(", 
            RowBox[{"8339503104", "+", 
             RowBox[{"n", " ", 
              RowBox[{"(", 
               RowBox[{"78857215488", "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20759728000"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "124262055936"}], "+", 
                RowBox[{"n", " ", 
                 RowBox[{"(", 
                  RowBox[{"8339503104", "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"384", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "52"}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "54508715699208192000"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{"49009742443749703680", "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"1024", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"384", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "52"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}]}]}], 
      ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9667686434280396`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"14bf6118-cbd2-8244-8576-7262336e44d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Minimize", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"1024", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7077888", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "143824530640"}], "+", 
            RowBox[{"3912312943953", " ", "n"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["n", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"17992207991983521792", "+", 
            RowBox[{"n", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5902472746667618304"}], "+", 
               RowBox[{"n", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1178397872965101568"}], "+", 
                  RowBox[{"n", " ", 
                   RowBox[{"(", 
                    RowBox[{"990601517418176512", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "187542232978985600"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"9086530519999680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"1752872958293088", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "346009107664016"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"29110689582120", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1418726667884"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"13827410094", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "226192609"}], "+", 
                    RowBox[{"1597830", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "n"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4521295872", "+", 
           RowBox[{"n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18999469056"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"14491618304", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2114580096"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1014186016"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"431303152", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "67844560"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"5346128", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70254"}], "+", 
                    RowBox[{"1105", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "124262055936"}], "+", 
              RowBox[{"n", " ", 
               RowBox[{"(", 
                RowBox[{"8339503104", "+", 
                 RowBox[{"n", " ", 
                  RowBox[{"(", 
                   RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "22"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "n"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "124262055936"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339503104", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"78857215488", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20759728000"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4359884256"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2238186992", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334408272"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"24029888", "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "284098"}], "+", 
                    RowBox[{"3997", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], "2"]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "18"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"384", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "52"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
                    ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "54508715699208192000"}], "+", 
                   RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"49009742443749703680", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2708334529618378752", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6612420081394434048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3689589550378520576"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596569868705578496", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "486576248110914048"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"28289238989152128", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"2638332629732544", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "579903195930720"}], "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{"46608256771952", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2115005131480"}], "+", 
                    RowBox[{"3", " ", "n", " ", 
                    RowBox[{"(", 
                    RowBox[{"19008274844", "+", 
                    RowBox[{"n", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "285329552"}], "+", 
                    RowBox[{"1844373", " ", "n"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"1024", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "26"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "14"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"384", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "52"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "n"}], ")"}], " ", "n"}]}], 
             ")"}]}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"n", ">=", "27"}]}], "}"}], ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.9667686598012257`*^9, 3.966768667877928*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"e357df2c-ad40-a845-a6cf-24f37261fcf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"49", " ", 
     RowBox[{"(", 
      RowBox[{"1809845479222641926780554112014665", "+", 
       RowBox[{"31485612917247790455", " ", 
        SqrtBox["51842177352828188567114169"]}]}], ")"}]}], 
    "141928820359040000"], ",", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", "27"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.966768738688236*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"60ea7f9e-58c7-0944-be48-29db5d0055c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  FractionBox[
   RowBox[{"49", " ", 
    RowBox[{"(", 
     RowBox[{"1809845479222641926780554112014665", "+", 
      RowBox[{"31485612917247790455", " ", 
       SqrtBox["51842177352828188567114169"]}]}], ")"}]}], 
   "141928820359040000"], "]"}]], "Input",
 CellChangeTimes->{3.966768755993845*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"3ed2684e-c368-4b4d-b156-f2ef2eaec208"],

Cell[BoxData["7.031044557591199`*^17"], "Output",
 CellChangeTimes->{3.9667687571867027`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"d3441327-b709-6346-aff4-eb2b7e382020"]
}, Open  ]]
},
WindowSize->{718.5, 735},
WindowMargins->{{-5.25, Automatic}, {Automatic, 0}},
Magnification:>0.8 Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ad363176-436b-490b-89c8-601793aaff5a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 61245, 1913, 1696, "Input",ExpressionUUID->"8dbe0db8-946a-461d-8f6c-7c60797ecfff"],
Cell[61806, 1935, 149, 3, 38, "Input",ExpressionUUID->"7ddcfee2-065b-134d-90c4-cc112a4bc441"],
Cell[CellGroupData[{
Cell[61980, 1942, 4028, 114, 145, "Input",ExpressionUUID->"7d462b5f-e456-44e8-b64c-a36b798a53f2"],
Cell[66011, 2058, 15328, 415, 329, "Output",ExpressionUUID->"5a0aed84-770f-3e4c-a06e-1610601f1c2c"]
}, Open  ]],
Cell[81354, 2476, 21429, 531, 576, "Input",ExpressionUUID->"f68556d6-9e5d-4d68-868e-a6fc3f05070d"],
Cell[102786, 3009, 7038, 193, 332, "Input",ExpressionUUID->"0dc0a9de-f0e1-bb4f-9c1f-4840c77ae0e2"],
Cell[109827, 3204, 151, 3, 22, "Input",ExpressionUUID->"4786d565-2ada-0f49-9877-959a3383c3d4"],
Cell[CellGroupData[{
Cell[110003, 3211, 9441, 265, 297, "Input",ExpressionUUID->"c9ef40ae-0697-47b3-88f6-bb6adcd90f55"],
Cell[119447, 3478, 22970, 624, 436, "Output",ExpressionUUID->"9f9e976b-c013-3f4c-b030-40035bb6e8e7"]
}, Open  ]],
Cell[142432, 4105, 29928, 737, 743, "Input",ExpressionUUID->"072f5e89-faf2-4280-b750-8fdfa65f4b1a"],
Cell[172363, 4844, 7203, 195, 332, "Input",ExpressionUUID->"b7aa3d51-bdfa-a54d-bda6-e80328d058fa"],
Cell[179569, 5041, 153, 3, 22, "Input",ExpressionUUID->"da6207bb-ef05-4259-9dc4-67592d958e6d"],
Cell[CellGroupData[{
Cell[179747, 5048, 1935, 57, 69, "Input",ExpressionUUID->"1819ecc2-c769-4ea4-b530-474cc9a942fe"],
Cell[181685, 5107, 2009, 63, 73, "Output",ExpressionUUID->"433b234f-b655-a84f-875a-d7317e6b822d"]
}, Open  ]],
Cell[183709, 5173, 6819, 175, 377, "Input",ExpressionUUID->"67f337e5-5342-4ebe-a312-a26fa0bd79c2"],
Cell[190531, 5350, 4925, 144, 212, "Input",ExpressionUUID->"f06e186e-2116-1448-9436-b6ab04dc66f1"],
Cell[195459, 5496, 152, 3, 22, "Input",ExpressionUUID->"dfbd5adb-a691-ac43-816c-c4345742fd4e"],
Cell[CellGroupData[{
Cell[195636, 5503, 3801, 106, 145, "Input",ExpressionUUID->"8db2fc40-aa5e-485d-afe6-67bca410b040"],
Cell[199440, 5611, 20588, 582, 471, "Output",ExpressionUUID->"a7e1ecde-86cf-c745-9ae4-a937649ebfa9"]
}, Open  ]],
Cell[220043, 6196, 28229, 697, 702, "Input",ExpressionUUID->"7de12f65-62fc-4a1f-b180-e677a4c87c73"],
Cell[248275, 6895, 6043, 172, 348, "Input",ExpressionUUID->"1e375bc2-ca9e-3f49-a03b-b528d84dbd36"],
Cell[254321, 7069, 152, 3, 22, "Input",ExpressionUUID->"a903f7e4-07f4-ad43-a788-dcee3b2e0a74"],
Cell[CellGroupData[{
Cell[254498, 7076, 5390, 151, 175, "Input",ExpressionUUID->"83f50a23-7e0e-4915-92a3-13aa21102fe1"],
Cell[259891, 7229, 13529, 387, 335, "Output",ExpressionUUID->"95937b38-b698-5e4b-986d-dab62213efd8"]
}, Open  ]],
Cell[273435, 7619, 20598, 505, 693, "Input",ExpressionUUID->"42571e37-4c72-4299-9045-45e01607e915"],
Cell[294036, 8126, 7086, 193, 332, "Input",ExpressionUUID->"7248f273-6c27-9d4a-82f6-ad466a1083cb"],
Cell[301125, 8321, 156, 3, 22, "Input",ExpressionUUID->"87db1a70-4a86-1a4b-8298-dba952866ebe"],
Cell[CellGroupData[{
Cell[301306, 8328, 8970, 257, 297, "Input",ExpressionUUID->"cdb064c0-bb67-40a2-a85d-11662140649b"],
Cell[310279, 8587, 20755, 562, 423, "Output",ExpressionUUID->"df1275cf-6b8d-d340-ab33-537e28c14520"]
}, Open  ]],
Cell[331049, 9152, 27541, 674, 699, "Input",ExpressionUUID->"9b788231-e94e-494f-9e08-c9ce097b6845"],
Cell[358593, 9828, 7172, 195, 332, "Input",ExpressionUUID->"3c4d2463-d60d-1442-bffd-134b3dd59809"],
Cell[365768, 10025, 147, 3, 38, "Input",ExpressionUUID->"e60210e1-e90d-9f42-8879-1981b7816b43"],
Cell[365918, 10030, 2113, 59, 114, "Input",ExpressionUUID->"85123709-ce4a-42e7-9113-052cab9bf89a"],
Cell[368034, 10091, 5971, 174, 374, "Input",ExpressionUUID->"4df05105-eed8-904b-a52a-de0bc928412d"],
Cell[374008, 10267, 4736, 133, 338, "Input",ExpressionUUID->"4dc9bb38-428d-024c-8f1d-4e3857ad3f2d"],
Cell[378747, 10402, 149, 3, 38, "Input",ExpressionUUID->"4d6e09af-3021-054b-b55b-50fa779ef419"],
Cell[378899, 10407, 6869, 197, 434, "Input",ExpressionUUID->"7cd06c61-8254-f34e-86b1-b86e420568ad"],
Cell[385771, 10606, 149, 3, 38, "Input",ExpressionUUID->"19435c11-efb2-ef42-a716-6bb8951435bf"],
Cell[CellGroupData[{
Cell[385945, 10613, 474, 11, 38, "Input",ExpressionUUID->"8972e4d8-85d5-9444-81b1-b44fbe980123"],
Cell[386422, 10626, 22899, 624, 736, "Output",ExpressionUUID->"330a1193-bf42-8248-94b7-859dd70a046b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[409358, 11255, 24495, 628, 980, "Input",ExpressionUUID->"f83f9b9f-7290-5748-9247-f6ef50c6c2a0"],
Cell[433856, 11885, 583, 16, 46, "Output",ExpressionUUID->"b2faf817-b058-f547-bf46-6e1a297ac58f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434476, 11906, 520, 13, 74, "Input",ExpressionUUID->"ef69ad25-9490-ec44-ac1b-b9ea72095b47"],
Cell[434999, 11921, 174, 3, 25, "Output",ExpressionUUID->"faa54a6d-bd36-a943-b1b6-5a8e60cc48f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[435210, 11929, 472, 11, 38, "Input",ExpressionUUID->"581d3f4d-5316-3844-bb5f-f961d75d17ab"],
Cell[435685, 11942, 13042, 355, 422, "Output",ExpressionUUID->"14bf6118-cbd2-8244-8576-7262336e44d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[448764, 12302, 13979, 359, 648, "Input",ExpressionUUID->"e357df2c-ad40-a845-a6cf-24f37261fcf3"],
Cell[462746, 12663, 500, 14, 45, "Output",ExpressionUUID->"60ea7f9e-58c7-0944-be48-29db5d0055c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[463283, 12682, 418, 11, 45, "Input",ExpressionUUID->"3ed2684e-c368-4b4d-b156-f2ef2eaec208"],
Cell[463704, 12695, 176, 3, 25, "Output",ExpressionUUID->"d3441327-b709-6346-aff4-eb2b7e382020"]
}, Open  ]]
}
]
*)


